AndroidCompass: A Dataset of Android Compatibility Checks in Code Repositories

Many developers and organizations implement apps for Android, the most widely used operating system for mobile devices. Common problems developers face are the various hardware devices, customized Android variants, and frequent updates, forcing them to implement workarounds for the different versions and variants of Android APIs used in practice. In this paper, we contribute the Android Compatibility checkS dataSet (AndroidCompass) that comprises changes to compatibility checks developers use to enforce workarounds for specific Android versions in their apps. We extracted 80,324 changes to compatibility checks from 1,394 apps by analyzing the version histories of 2,399 projects from the F-Droid catalog. With AndroidCompass, we aim to provide data on when and how developers introduced or evolved workarounds to handle Android incompatibilities. We hope that AndroidCompass fosters research to deal with version incompatibilities, address potential design flaws, identify security concerns, and help derive solutions for other developers, among others-helping researchers to develop and evaluate novel techniques, and Android app as well as operating-system developers in engineering their software.

==> replication_package/run_replication.sh <==
#!/bin/bash

echo "Run application..."

echo "Start crawler..."
cd scripts/01_fDroidCrawler/fDroidCrawler
scrapy crawl fdroid -o ../../../data/A_FDroid_Github_Repositories/FDroid-github-Repos.csv
cd  ../../../
echo "Finished crawling."

echo "Start fixing commit analysis..."
cd scripts/02_fixingCommitExtractor
python analyzeFixingCommits.py ../../data/A_FDroid_Github_Repositories/FDroid-github-Repos.csv
cd ../..
echo "Finished commit analysis"

echo "Start commit message analysis..."
echo "Transform directory structure to excel file..."
python scripts/03_commitMessageAnalysis/dir2excel.py data/E_Temp data/A_FDroid_Github_Repositories/FDroid-github-Repos.csv
echo "Collect commit messages..."
python scripts/03_commitMessageAnalysis/collectCommitMessages.py data/B_Manual_Commit_Analysis/commit_analyis.xlsx
echo "Analyze commit messages..."
python scripts/03_commitMessageAnalysis/AnalyzeCommitMessages.py
echo "Finished commit message analysis."

echo "
#####################################################################################
Please execute the manual steps as described below!"
echo "
#####################################################################################
# Manual step: Assess the commits in the file 
# data/B_Manual_Commit_Analysis/commits_android_messages.xlsx regarding
# - whether the change represent a fix of an Android-specific API-misuse (i.e., set  
#   column 'is_android_specific_misuse' to yes|no)                                            
# - add a note if necessary (i.e., write comment in column 'note')
# - in case it is an Android-specific API-misuse check if it applies Android 
#   compatibility check (i.e., set column to yes|no)
#####################################################################################

"
echo "Hit 'Return' when you are done..."
read

echo "Create AndroidCompass..."
echo "Analyze Repositories for preliminary dataset..."
python scripts/04_AndroidCompassCreationValidationAndPrelimAnalysis/androidCompatDetection.py data/A_FDroid_Github_Repositories/FDroid-github-Repos.csv
echo "Validation, Postprocessing for final dataset, and preliminary data analysis..."
python scripts/04_AndroidCompassCreationValidationAndPrelimAnalysis/AndroidCompatAnalysis.py
echo "Execution finished."

==> replication_package/scripts/01_fDroidCrawler/fDroidCrawler/items.py <==
# Define here the models for your scraped items
#
# See documentation in:
# https://docs.scrapy.org/en/latest/topics/items.html

import scrapy


class FdroidcrawlerItem(scrapy.Item):
    # define the fields for your item here like:
    # name = scrapy.Field()
    pass


==> replication_package/scripts/01_fDroidCrawler/fDroidCrawler/middlewares.py <==
# Define here the models for your spider middleware
#
# See documentation in:
# https://docs.scrapy.org/en/latest/topics/spider-middleware.html

from scrapy import signals

# useful for handling different item types with a single interface
from itemadapter import is_item, ItemAdapter


class FdroidcrawlerSpiderMiddleware:
    # Not all methods need to be defined. If a method is not defined,
    # scrapy acts as if the spider middleware does not modify the
    # passed objects.

    @classmethod
    def from_crawler(cls, crawler):
        # This method is used by Scrapy to create your spiders.
        s = cls()
        crawler.signals.connect(s.spider_opened, signal=signals.spider_opened)
        return s

    def process_spider_input(self, response, spider):
        # Called for each response that goes through the spider
        # middleware and into the spider.

        # Should return None or raise an exception.
        return None

    def process_spider_output(self, response, result, spider):
        # Called with the results returned from the Spider, after
        # it has processed the response.

        # Must return an iterable of Request, or item objects.
        for i in result:
            yield i

    def process_spider_exception(self, response, exception, spider):
        # Called when a spider or process_spider_input() method
        # (from other spider middleware) raises an exception.

        # Should return either None or an iterable of Request or item objects.
        pass

    def process_start_requests(self, start_requests, spider):
        # Called with the start requests of the spider, and works
        # similarly to the process_spider_output() method, except
        # that it doesn’t have a response associated.

        # Must return only requests (not items).
        for r in start_requests:
            yield r

    def spider_opened(self, spider):
        spider.logger.info('Spider opened: %s' % spider.name)


class FdroidcrawlerDownloaderMiddleware:
    # Not all methods need to be defined. If a method is not defined,
    # scrapy acts as if the downloader middleware does not modify the
    # passed objects.

    @classmethod
    def from_crawler(cls, crawler):
        # This method is used by Scrapy to create your spiders.
        s = cls()
        crawler.signals.connect(s.spider_opened, signal=signals.spider_opened)
        return s

    def process_request(self, request, spider):
        # Called for each request that goes through the downloader
        # middleware.

        # Must either:
        # - return None: continue processing this request
        # - or return a Response object
        # - or return a Request object
        # - or raise IgnoreRequest: process_exception() methods of
        #   installed downloader middleware will be called
        return None

    def process_response(self, request, response, spider):
        # Called with the response returned from the downloader.

        # Must either;
        # - return a Response object
        # - return a Request object
        # - or raise IgnoreRequest
        return response

    def process_exception(self, request, exception, spider):
        # Called when a download handler or a process_request()
        # (from other downloader middleware) raises an exception.

        # Must either:
        # - return None: continue processing this exception
        # - return a Response object: stops process_exception() chain
        # - return a Request object: stops process_exception() chain
        pass

    def spider_opened(self, spider):
        spider.logger.info('Spider opened: %s' % spider.name)


==> replication_package/scripts/01_fDroidCrawler/fDroidCrawler/pipelines.py <==
# Define your item pipelines here
#
# Don't forget to add your pipeline to the ITEM_PIPELINES setting
# See: https://docs.scrapy.org/en/latest/topics/item-pipeline.html


# useful for handling different item types with a single interface
from itemadapter import ItemAdapter


class FdroidcrawlerPipeline:
    def process_item(self, item, spider):
        return item


==> replication_package/scripts/01_fDroidCrawler/fDroidCrawler/settings.py <==
# Scrapy settings for fDroidCrawler project
#
# For simplicity, this file contains only settings considered important or
# commonly used. You can find more settings consulting the documentation:
#
#     https://docs.scrapy.org/en/latest/topics/settings.html
#     https://docs.scrapy.org/en/latest/topics/downloader-middleware.html
#     https://docs.scrapy.org/en/latest/topics/spider-middleware.html

BOT_NAME = 'fDroidCrawler'

SPIDER_MODULES = ['fDroidCrawler.spiders']
NEWSPIDER_MODULE = 'fDroidCrawler.spiders'


# Crawl responsibly by identifying yourself (and your website) on the user-agent
#USER_AGENT = 'fDroidCrawler (+http://www.yourdomain.com)'

# Obey robots.txt rules
ROBOTSTXT_OBEY = True

# Configure maximum concurrent requests performed by Scrapy (default: 16)
#CONCURRENT_REQUESTS = 32

# Configure a delay for requests for the same website (default: 0)
# See https://docs.scrapy.org/en/latest/topics/settings.html#download-delay
# See also autothrottle settings and docs
#DOWNLOAD_DELAY = 0.5
# The download delay setting will honor only one of:
#CONCURRENT_REQUESTS_PER_DOMAIN = 16
#CONCURRENT_REQUESTS_PER_IP = 16

# Disable cookies (enabled by default)
#COOKIES_ENABLED = False

# Disable Telnet Console (enabled by default)
#TELNETCONSOLE_ENABLED = False

# Override the default request headers:
#DEFAULT_REQUEST_HEADERS = {
#   'Accept': 'text/html,application/xhtml+xml,application/xml;q=0.9,*/*;q=0.8',
#   'Accept-Language': 'en',
#}

# Enable or disable spider middlewares
# See https://docs.scrapy.org/en/latest/topics/spider-middleware.html
#SPIDER_MIDDLEWARES = {
#    'fDroidCrawler.middlewares.FdroidcrawlerSpiderMiddleware': 543,
#}

# Enable or disable downloader middlewares
# See https://docs.scrapy.org/en/latest/topics/downloader-middleware.html
#DOWNLOADER_MIDDLEWARES = {
#    'fDroidCrawler.middlewares.FdroidcrawlerDownloaderMiddleware': 543,
#}

# Enable or disable extensions
# See https://docs.scrapy.org/en/latest/topics/extensions.html
#EXTENSIONS = {
#    'scrapy.extensions.telnet.TelnetConsole': None,
#}

# Configure item pipelines
# See https://docs.scrapy.org/en/latest/topics/item-pipeline.html
#ITEM_PIPELINES = {
#    'fDroidCrawler.pipelines.FdroidcrawlerPipeline': 300,
#}

# Enable and configure the AutoThrottle extension (disabled by default)
# See https://docs.scrapy.org/en/latest/topics/autothrottle.html
#AUTOTHROTTLE_ENABLED = True
# The initial download delay
#AUTOTHROTTLE_START_DELAY = 5
# The maximum download delay to be set in case of high latencies
#AUTOTHROTTLE_MAX_DELAY = 60
# The average number of requests Scrapy should be sending in parallel to
# each remote server
#AUTOTHROTTLE_TARGET_CONCURRENCY = 1.0
# Enable showing throttling stats for every response received:
#AUTOTHROTTLE_DEBUG = False

# Enable and configure HTTP caching (disabled by default)
# See https://docs.scrapy.org/en/latest/topics/downloader-middleware.html#httpcache-middleware-settings
#HTTPCACHE_ENABLED = True
#HTTPCACHE_EXPIRATION_SECS = 0
#HTTPCACHE_DIR = 'httpcache'
#HTTPCACHE_IGNORE_HTTP_CODES = []
#HTTPCACHE_STORAGE = 'scrapy.extensions.httpcache.FilesystemCacheStorage'


==> replication_package/scripts/01_fDroidCrawler/fDroidCrawler/spiders/__init__.py <==
# This package will contain the spiders of your Scrapy project
#
# Please refer to the documentation for information on how to create and manage
# your spiders.


==> replication_package/scripts/01_fDroidCrawler/fDroidCrawler/spiders/fdroid_spider.py <==
import scrapy


class FDroidSpider(scrapy.Spider):
    name = "fdroid"
    start_urls = urls = [
            'https://f-droid.org/en/packages/',
    ]
    
    last_pkg_links = []

    def parse(self, response):
        for content in response.css("div.post-content"):
            # get all categories
            catgURLs = [url for url in content.css("a::attr(href)").getall() if url.startswith("/en/categories")]
            yield from response.follow_all(catgURLs, self.parse_category_page)
            
    def parse_category_page(self, response):
        pkgHeader = response.css("a.package-header::attr(href)").getall()
        yield from response.follow_all(pkgHeader, self.parse_app_page)
        next_page = response.css("ul.browse-navigation li.nav.next a::attr(href)").get()
        if(next_page is not None):
            yield from response.follow_all([next_page], self.parse_category_page)
        
    def parse_app_page(self, response):
        # get project name and replace whitespaces
        project_name = response.css("div.package-title h3.package-name::text").get()
        chars2Replace = [" ","'","\"",":",".","(",")","[","]","/","\\",","]
        for char2Repl in chars2Replace:
            project_name = project_name.replace(char2Repl,"_")
        project_name = project_name.strip()
        # get source code links
        links = response.css("li.package-link a")
        for link in links:
            linkText = link.css("a::text").get()
            if linkText is not None and linkText == "Source Code":
                url = link.css("a::attr(href)").get()
                if url.startswith("https://github.com/"):
                    if url.endswith("/"):
                        url = url[:-1]
                    url += ".git"
                    yield {
                        'name' : project_name,
                        'link' : url,
                        }
                    #stop after first match
                    break
                    


==> replication_package/scripts/02_fixingCommitExtractor/analyzeFixingCommits.py <==
import csv
import datetime
from git import Repo
import os
from pydriller import RepositoryMining
from pydriller import GitRepository
import re
import requests
import subprocess
import sys

EXECUTION_PATH = "./"
STORAGE_PATH = "../../data/E_Temp"

# from file range to file range - note that it is swapped since we compare to the previous head
# @@ -<start line>,<number of lines> +<start line>,<number of lines> @@
REG_CHANGED = re.compile(".*@@ -(\d+),(\d+) \+(\d+),(\d+) @@.*")

# constants to filter out projects
UPPERBOUND_NUM_COMMITS = 1000
PERCENT_LOWER_UPPERBOUND = 10 # in %
PERCENT_UPPER_UPPERBOUND = 6 # in %


def checkChangedAPIKeywordsAndImports(repoPath, commitID):
    locRepo = Repo(repoPath)

    #obtain commit and diff information
    hcommit = locRepo.head.commit
    diffs = hcommit.diff('HEAD~1', create_patch=True)
    
    diffs = [d for d in diffs if str(d.a_path).endswith(".java")]

    changedClasses = []

    # get changed code sections
    file = None
    for d in diffs:
        output = str(d).split('\n')
        for line in output:
            #print(line)
            if line.endswith(".java"):
                # check for the very first append
                #print(file)
                if file is not None:
                    changedClasses.append(file)
                file = (line, [])
                continue
            if REG_CHANGED.match(line):
                addStart = int(REG_CHANGED.search(line).group(1))
                addedLines = int(REG_CHANGED.search(line).group(2))
                deletedStart = int(REG_CHANGED.search(line).group(3))
                deletedLines = int(REG_CHANGED.search(line).group(4))
                #start line in group 3
                start = deletedStart
                if(start == 0):
                    start += 1
                # number of lines in group 4
                end = addStart+addedLines-1
                file[1].append("{}-{}".format(start, end))
                #print(file)
                #print(line)
                #print("from file: started at line "+REG_CHANGED.search(line).group(1))
                #print("from file: for "+REG_CHANGED.search(line).group(2)+" lines")
                #print("to file: started at line "+REG_CHANGED.search(line).group(3))
                #print("to file: for " +REG_CHANGED.search(line).group(4)+" lines")
        if file is not None:
            changedClasses.append(file)
    for changedClass in changedClasses:
        command = "java -jar {}raix.jar {}/{} {}/{}_{}".format(EXECUTION_PATH,repoPath,changedClass[0],STORAGE_PATH,repoPath,str(commitID)[:7])
        for codSec in changedClass[1]:
            command += " {}".format(codSec)
        print(command)
        os.system("{}".format(command))

def checkoutCommitInRepo(repoPath, commit):
    localRepo = Repo(repoPath)
    localRepo.git.checkout(commit)
    #cmd = "cd {} & git checkout {}".format(repoPath,commit)
    #print(cmd,flush=True)
    #subprocess.call(cmd, shell=True)
    

def main(argv):
    print("Start analyzing fixing commits of git-repositories")
    if(len(argv)<2):
        print("Expected call {} <link2repos>.csv".format(argv[0]))
        sys.exit()
        
    #print("Clear existing ouput data")
    #cmd = "rm -rf out & mkdir out"
    #subprocess.call(cmd, shell=True)
    
        
    csvFilePath = argv[1]
    
    #Reading input from csv file and clone repositories
    print("Reading input file")
    listOfRepos = csv.DictReader(open(csvFilePath),delimiter=',')
    
    #Analyze commit messages for keywords
    fixInducingKeywordList = ["fix","issue","bug"]
    regexString = ""
    for keyword in fixInducingKeywordList:
        regexString += "^{}[^a-zA-Z].*|.*[^a-zA-Z]{}[^a-zA-Z].*|.*[^a-zA-Z]{}$|".format(keyword, keyword, keyword)
    # Remove last '|' character in regex
    regexString = regexString[:-1]
    regex = re.compile(regexString)
    
    for repo in listOfRepos:
        try:
            # check if repository link is accessible
            r = requests.get(repo["link"])
            if r.status_code != 200:
                print("ignored repository {} ({}) since accessing the URL results in status code {} (!=200)".format(repo["name"],repo["link"],r.status_code),flush=True)
                continue
            
            # ignore cloning in case the directory already exist
            if(not os.path.isdir(repo["name"])):
                cmd = "git clone {} {}".format(repo["link"],repo["name"])
                subprocess.call(cmd, shell=True)
            else:
                cmd = "cd {} & git checkout origin/HEAD".format(repo["name"])
                subprocess.call(cmd, shell=True)
        
            print("analyzed repository {}".format(repo["name"]),flush=True)
            numberCommits = GitRepository(repo["name"]).total_commits()
            listFixingCommits = []
            for commit in RepositoryMining(repo["name"]).traverse_commits():
                message = commit.msg#.encode("utf-8")
                if regex.match(message):
                    listFixingCommits.append(commit)
            print("########proportion of commit messages containing keywords {}% ({}/{})########".format(len(listFixingCommits)/numberCommits*100,len(listFixingCommits),numberCommits),flush=True)
            if numberCommits>UPPERBOUND_NUM_COMMITS:
                if len(listFixingCommits)/numberCommits*100 > PERCENT_UPPER_UPPERBOUND:
                    print("########ignored project {} due to too many commits with fix indicating keywords (percentage greater {}% with more than {} commits)########".format(repo["name"],PERCENT_UPPER_UPPERBOUND,UPPERBOUND_NUM_COMMITS),flush=True)
                    
                    # remove repository after analysis to save memory
                    cmd = "rm -rf {}".format(repo["name"])
                    subprocess.call(cmd, shell=True)
                    
                    continue
            else:
                if len(listFixingCommits)/numberCommits*100 > PERCENT_LOWER_UPPERBOUND:
                    print("########ignored project {} due to too many commits with fix indicating keywords (percentage greater {}% with less than {} commits)########".format(repo["name"],PERCENT_LOWER_UPPERBOUND,UPPERBOUND_NUM_COMMITS),flush=True)
                    
                    # remove repository after analysis to save memoryview
                    cmd = "rm -rf {}".format(repo["name"])
                    subprocess.call(cmd, shell=True)
                    
                    continue
                
            for commit in listFixingCommits:
                checkoutCommitInRepo(repo["name"],commit.hash)
                checkChangedAPIKeywordsAndImports(repo["name"],commit.hash)
            
            # remove repository after analysis to save memoryview
            cmd = "rm -rf {}".format(repo["name"])
            subprocess.call(cmd, shell=True)
        except Exception as err:
            print("Did not analyze repository {} ({}) due to error: \n\t{}".format(repo["name"],repo["link"],err))
            print("Try to remove repository directory")
            # remove repository after analysis to save memoryview
            cmd = "rm -rf {}".format(repo["name"])
            subprocess.call(cmd, shell=True)

if __name__ == '__main__':
    main(sys.argv)


==> replication_package/scripts/02_fixingCommitExtractor/filterOutLargeFixCommits.py <==
import os
import subprocess
import sys

MAX_NUM_CHANGED_METHODS = 10

def main(argv):
    if(len(argv)<2):
        print("Expected call {} <path2CommitDirs>".format(argv[0]))
        sys.exit()
    
    print("Analyzing the size of each commit and remove all commits having more than {} changed methods.".format(MAX_NUM_CHANGED_METHODS))
    
    # search each commit -directory - expecting that in the <path2CommitDirs> are only directories of different commits
    path2CommitDirs = argv[1]
    for commtDir in os.listdir(path2CommitDirs):
        # merging the paths
        subDir = ""
        if path2CommitDirs.endswith("/"):
            subDir = path2CommitDirs+commtDir
        else:
            subDir = path2CommitDirs+"/"+commtDir
        
        # remove all commits that have more then MAX_NUM_CHANGED_METHODS changed methods #
        
        # count the number of 'importstatements.txt' files which indicates the number of changed methods
        cmd = "find {} -name \"importstatements.txt\" | wc -l".format(subDir)
        #print(cmd)
        out = subprocess.check_output(cmd,shell=True)
        try:
            numberChangedMethods = int(str(out.decode("utf-8")).replace("\n",""))
            if numberChangedMethods>MAX_NUM_CHANGED_METHODS:
                print("commit in directory {} has more than {} changed methods".format(subDir,MAX_NUM_CHANGED_METHODS))
                cmd = "rm -rf {}".format(subDir)
                print(cmd,flush=True)
                subprocess.call(cmd, shell=True)
        except ValueError:
            print("Cannot detect the number of methods for commit directory {}".format(commtDir))
    
    
if __name__ == '__main__':
    main(sys.argv)

==> replication_package/scripts/03_commitMessageAnalysis/AnalyzeCommitMessages.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Analyze Commit Messages"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Imports"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from scipy import spatial\n",
    "from functools import reduce\n",
    "from pydriller import RepositoryMining\n",
    "import json\n",
    "import string\n",
    "import nltk\n",
    "from collections import Counter"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "showing info https://raw.githubusercontent.com/nltk/nltk_data/gh-pages/index.xml\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "nltk.download()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Loading Raw Dataset"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Read file\n",
    "df = pd.read_excel(\"../../data/B_Manual_Commit_Analysis/commit_analyis.xlsx\", index_col=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Restore lists, Convert import sets to binary feature vectors\n",
    "df[\"imports\"] = df[\"imports\"].apply(eval).apply(set)\n",
    "df[\"keywords\"] = df[\"keywords\"].apply(eval).apply(set)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "df.to_pickle(\"commit_analysis.pkl\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Loading Dump"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_pickle(\"commit_analysis.pkl\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Collect Commit Messages"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "commit_msgs_dict = {}\n",
    "with open(\"../../data/B_Manual_Commit_Analysis/commit_messages.json\") as json_file:\n",
    "    commit_msgs_dict = json.load(json_file)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def getMessageFromDict(short_commit, repo_link, commit_msgs_dict):\n",
    "    #print(\"Analyzing {:<8} repository {:<150}\".format(short_commit,repo_link),end=\"\\r\")\n",
    "    pre_selected_keys = [k for k in commit_msgs_dict.keys() if k.startswith(short_commit)  and repo_link.endswith(k.split(\"___\")[1]+\".git\")]\n",
    "    if(len(pre_selected_keys)<=0):\n",
    "        print(\"Error Did not found any commit for short commit {}. Will return empty message!\".format(short_commit))\n",
    "        return \"\"\n",
    "    if(len(pre_selected_keys)>1):\n",
    "        print(\"Warning: There exist multiple entries for short commit {}. Will return first message! These are all messages:\".format(short_commit))\n",
    "        for key in pre_selected_keys:\n",
    "            print(\"\\t'{}'\".format(commit_msgs_dict[key]))\n",
    "    return commit_msgs_dict[pre_selected_keys[0]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "df[\"commit_message\"] = df.apply(lambda x: getMessageFromDict(x['commit'], x['repo'],commit_msgs_dict), axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "df.to_pickle(\"commit_analysis_messages.pkl\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_pickle(\"commit_analysis_messages.pkl\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Filter Dataset"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def getSubSetWithPrefix(setValue, prefixString):\n",
    "    return {s for s in setValue if s.startswith(prefixString)}"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Get number changed methods"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "countOccurences = df.groupby(\"commit\")[\"commit\"].count()\n",
    "df[\"occurrences\"] = df[\"commit\"].apply(lambda x: countOccurences[x])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Filter for Android imports and changed methods"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "df[\"android_imports\"] = df[\"imports\"].apply(lambda x : getSubSetWithPrefix(x,\"android.\"))\n",
    "df_filtered = df.loc[(df[\"android_imports\"]!=set()) & (df[\"occurrences\"]<=10)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "3 apps and in sum 29 small (<=10 changed methods) commits with android-specific fix.\n"
     ]
    }
   ],
   "source": [
    "print(\"{} apps and in sum {} small (<=10 changed methods) commits with android-specific fix.\".format(len(df_filtered[\"app\"].unique()),len(df_filtered[\"commit\"].unique())))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Natural Language Processing of Commit Messages"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_single_commits = df[[\"repo\",\"commit\",\"commit_message\"]].drop_duplicates()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Preprocessing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "stop_words = nltk.corpus.stopwords.words('english')\n",
    "def preprocessing(text):\n",
    "    # inspired by https://towardsdatascience.com/nlp-preprocessing-with-nltk-3c04ee00edc0\n",
    "    \n",
    "    # lowercase\n",
    "    tmp_txt = text.lower()\n",
    "    \n",
    "    # remove punctutation\n",
    "    tmp_txt = \"\".join([char for char in tmp_txt if char not in string.punctuation])\n",
    "    \n",
    "    # tokenize\n",
    "    tokens = nltk.word_tokenize(tmp_txt) \n",
    "    \n",
    "    # remove english stop words\n",
    "    tokens = [token for token in tokens if token not in stop_words]\n",
    "    \n",
    "    #stemming\n",
    "    #porter = nltk.stem.porter.PorterStemmer()\n",
    "    #tokens = [porter.stem(token) for token in tokens]\n",
    "    \n",
    "    return tokens"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_single_commits[\"prep_commit_message\"] = [preprocessing(text) for text in df_single_commits[\"commit_message\"]]\n",
    "#remove commit message from dataset\n",
    "df_single_commits = df_single_commits.drop(columns=[\"commit_message\"])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Filter via Commit Messages"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "# android versions based on https://en.wikipedia.org/wiki/Android_version_history\n",
    "# since version 10 version naming is 'Android <version-number>' w.r.t. https://www.republicworld.com/technology-news/mobile/all-the-android-versions-named-by-google-alphabetically.html\n",
    "android_specific_keywords = {\"android\",\"api level\",\n",
    "                              \"cupcake\",#1.5\n",
    "                              \"donut\",#1.6\n",
    "                              \"eclair\",#2.0-2.1\n",
    "                              \"froyo\",#2.2-2.2.3\n",
    "                              \"gingerbread\",#2.3-2.3.7\n",
    "                              \"honeycomb\",#3.0-3.26\n",
    "                              \"ice cream sandwich\",#4.0-4.0.4\n",
    "                              \"jelly bean\",#4.1-4.3.1\n",
    "                              \"kitkat\",#4.4-4.4.4\n",
    "                              \"lollipop\",#5.0-5.1.1\n",
    "                              \"marshmallow\",#6.0-6.0.1 \n",
    "                              \"nougat\",#7.0-7.1.2\n",
    "                              \"oreo\",#8.0-8.1\n",
    "                              \"pie\"#9\n",
    "                            }"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "def contains_android_keywords(tokens):\n",
    "    return any([token in android_specific_keywords for token in tokens])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_single_commits[\"has_android_msg\"] = df_single_commits[\"prep_commit_message\"].apply(lambda x: contains_android_keywords(x))\n",
    "df_commit_msgs_with_android = df_single_commits[df_single_commits[\"has_android_msg\"]].replace(['\\r','\\n'],' ', regex=True)\n",
    "#add columns for manual assessment\n",
    "df_commit_msgs_with_android[\"is_android_specific_misuse\"] = \"\"\n",
    "df_commit_msgs_with_android[\"notes\"] = \"\"\n",
    "df_commit_msgs_with_android[\"is_android_version-compat_check\"] = \"\"\n",
    "df_commit_msgs_with_android.to_excel(\"../../data/B_Manual_Commit_Analysis/commits_android_messages.xlsx\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> replication_package/scripts/03_commitMessageAnalysis/AnalyzeCommitMessages.py <==
#!/usr/bin/env python
# coding: utf-8

# # Analyze Commit Messages

# ## Imports

# In[1]:


import pandas as pd
from scipy import spatial
from functools import reduce
from pydriller import RepositoryMining
import json
import string
import nltk
from collections import Counter


# In[2]:


nltk.download()


# ## Loading Raw Dataset

# In[3]:


# Read file
df = pd.read_excel("./data/B_Manual_Commit_Analysis/commit_analyis.xlsx", index_col=0)


# In[4]:


# Restore lists, Convert import sets to binary feature vectors
df["imports"] = df["imports"].apply(eval).apply(set)
df["keywords"] = df["keywords"].apply(eval).apply(set)


# In[5]:


df.to_pickle("commit_analysis.pkl")


# ## Loading Dump

# In[6]:


df = pd.read_pickle("commit_analysis.pkl")


# ## Collect Commit Messages

# In[7]:


commit_msgs_dict = {}
with open("../../data/B_Manual_Commit_Analysis/commit_messages.json") as json_file:
    commit_msgs_dict = json.load(json_file)


# In[8]:


def getMessageFromDict(short_commit, repo_link, commit_msgs_dict):
    #print("Analyzing {:<8} repository {:<150}".format(short_commit,repo_link),end="\r")
    pre_selected_keys = [k for k in commit_msgs_dict.keys() if k.startswith(short_commit)  and repo_link.endswith(k.split("___")[1]+".git")]
    if(len(pre_selected_keys)<=0):
        print("Error Did not found any commit for short commit {}. Will return empty message!".format(short_commit))
        return ""
    if(len(pre_selected_keys)>1):
        print("Warning: There exist multiple entries for short commit {}. Will return first message! These are all messages:".format(short_commit))
        for key in pre_selected_keys:
            print("\t'{}'".format(commit_msgs_dict[key]))
    return commit_msgs_dict[pre_selected_keys[0]]


# In[9]:


df["commit_message"] = df.apply(lambda x: getMessageFromDict(x['commit'], x['repo'],commit_msgs_dict), axis=1)


# In[10]:


df.to_pickle("commit_analysis_messages.pkl")


# In[11]:


df = pd.read_pickle("commit_analysis_messages.pkl")


# ## Filter Dataset

# In[12]:


def getSubSetWithPrefix(setValue, prefixString):
    return {s for s in setValue if s.startswith(prefixString)}


# ### Get number changed methods

# In[13]:


countOccurences = df.groupby("commit")["commit"].count()
df["occurrences"] = df["commit"].apply(lambda x: countOccurences[x])


# ### Filter for Android imports and changed methods

# In[14]:


df["android_imports"] = df["imports"].apply(lambda x : getSubSetWithPrefix(x,"android."))
df_filtered = df.loc[(df["android_imports"]!=set()) & (df["occurrences"]<=10)]


# In[15]:


print("{} apps and in sum {} small (<=10 changed methods) commits with android-specific fix.".format(len(df_filtered["app"].unique()),len(df_filtered["commit"].unique())))


# ## Natural Language Processing of Commit Messages

# In[16]:


df_single_commits = df[["repo","commit","commit_message"]].drop_duplicates()


# ### Preprocessing

# In[17]:


stop_words = nltk.corpus.stopwords.words('english')
def preprocessing(text):
    # inspired by https://towardsdatascience.com/nlp-preprocessing-with-nltk-3c04ee00edc0
    
    # lowercase
    tmp_txt = text.lower()
    
    # remove punctutation
    tmp_txt = "".join([char for char in tmp_txt if char not in string.punctuation])
    
    # tokenize
    tokens = nltk.word_tokenize(tmp_txt) 
    
    # remove english stop words
    tokens = [token for token in tokens if token not in stop_words]
    
    #stemming
    #porter = nltk.stem.porter.PorterStemmer()
    #tokens = [porter.stem(token) for token in tokens]
    
    return tokens


# In[18]:


df_single_commits["prep_commit_message"] = [preprocessing(text) for text in df_single_commits["commit_message"]]
#remove commit message from dataset
df_single_commits = df_single_commits.drop(columns=["commit_message"])


# ### Filter via Commit Messages

# In[19]:


# android versions based on https://en.wikipedia.org/wiki/Android_version_history
# since version 10 version naming is 'Android <version-number>' w.r.t. https://www.republicworld.com/technology-news/mobile/all-the-android-versions-named-by-google-alphabetically.html
android_specific_keywords = {"android","api level",
                              "cupcake",#1.5
                              "donut",#1.6
                              "eclair",#2.0-2.1
                              "froyo",#2.2-2.2.3
                              "gingerbread",#2.3-2.3.7
                              "honeycomb",#3.0-3.26
                              "ice cream sandwich",#4.0-4.0.4
                              "jelly bean",#4.1-4.3.1
                              "kitkat",#4.4-4.4.4
                              "lollipop",#5.0-5.1.1
                              "marshmallow",#6.0-6.0.1 
                              "nougat",#7.0-7.1.2
                              "oreo",#8.0-8.1
                              "pie"#9
                            }


# In[20]:


def contains_android_keywords(tokens):
    return any([token in android_specific_keywords for token in tokens])


# In[21]:


df_single_commits["has_android_msg"] = df_single_commits["prep_commit_message"].apply(lambda x: contains_android_keywords(x))
df_commit_msgs_with_android = df_single_commits[df_single_commits["has_android_msg"]].replace(['\r','\n'],' ', regex=True)
#add columns for manual assessment
df_commit_msgs_with_android["is_android_specific_misuse"] = ""
df_commit_msgs_with_android["notes"] = ""
df_commit_msgs_with_android["is_android_version-compat_check"] = ""
df_commit_msgs_with_android.to_excel("./data/B_Manual_Commit_Analysis/commits_android_messages.xlsx")



==> replication_package/scripts/03_commitMessageAnalysis/collectCommitMessages.py <==
import json
import pandas as pd
from pydriller import RepositoryMining
from sys import argv

if __name__ == "__main__":
    if(len(argv)<2):
        print("Expected path to Excel sheet")
        quit()
print("Reading data set...")
df = pd.read_excel(argv[1], index_col=0)
print("Done")
allRepos = set(df["repo"])
num_all_repos = len(allRepos)
allCommits = set(df["commit"])
dict_commitMessages = {}
count = 0
print("start reading repositories...")
for link in set(df["repo"]): 
    count += 1
    print("now repository {:<75} finished {:6}/{:6}".format(link,count,num_all_repos), end='\r')
    try:
        for commit in RepositoryMining(link).traverse_commits():
            if(any(commit.hash.startswith(x) for x in allCommits)):
                dict_commitMessages["{}___{}".format(commit.hash,commit.project_name)] = commit.msg
                #print("{:<100}".format(dict_commitMessages), end='\r')
    except Exception as err:
        print("\n{}".format(err))
        with open('links.error', 'a') as err_file:
            err_file.write(link+"\r\n")
    with open('data/B_Manual_Commit_Analysis/commit_messages.json', 'w') as file:
        file.write(json.dumps(dict_commitMessages))
print("Done. Wrote results to commit_messages.json.")


==> replication_package/scripts/03_commitMessageAnalysis/dir2excel.py <==
import pandas as pd
import os
import re
from sys import argv

IMPORTS_FILE_NAME = "importstatements.txt"
KEYWORDS_FILE_NAME = "keywords.txt"
NECESSARY_FILES = [IMPORTS_FILE_NAME, KEYWORDS_FILE_NAME]
IMPORT_PATTERN = re.compile("^\s*import\s*([^;]+);$")

# Returns iterator which yields all directories that contain the NECESSARY_FILES
def scan_base_dir(base_dir):
    for r, d, files in os.walk(base_dir, topdown=False):
        if all(f in files for f in NECESSARY_FILES):
            yield r


# Parses the directory name, IMPORTS and KEYWORDS files and returns a tuple with all info from the current data_dir
def process_data_dir(data_dir,df_repos):
    segments = data_dir.split(os.path.sep)
    app = "_".join(segments[1].split("_")[:-1])
    commit = segments[1].split("_")[-1]
    strategy = segments[2]
    module = segments[3]
    method = segments[4]
    repo = ""
    try:
        repo = df_repos[df_repos["name"]==app]["link"].iloc[0]
    except Exception as err: 
        print("Cannot find repository link for app {} due to\n{}".format(str(app).encode("utf-8"),err))
    
    with open(os.path.join(data_dir, IMPORTS_FILE_NAME)) as f:
        imports = [IMPORT_PATTERN.match(entry).group(1) for entry in f.readlines()]
    with open(os.path.join(data_dir, KEYWORDS_FILE_NAME)) as f:
        keywords = [entry.strip() for entry in f.readlines()]

    return app, repo, commit, strategy, module, method, imports, keywords


if __name__ == "__main__":
    if(len(argv)<2):
        print("Expected two parameters: path to change analysis results and csv-file with repositories")
        quit()

    dir_scanner = scan_base_dir(argv[1])
    df_repos = pd.read_csv(argv[2], encoding='utf-8')
    
    
    data = []
    for data_dir in dir_scanner:
        data.append(process_data_dir(data_dir,df_repos))

    df = pd.DataFrame(data, columns=["app", "repo", "commit", "strategy", "module", "method", "imports", "keywords"])

    df.to_excel("./data/B_Manual_Commit_Analysis/commit_analyis.xlsx")


==> replication_package/scripts/04_AndroidCompassCreationValidationAndPrelimAnalysis/AndroidCompatAnalysis.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Android Compatibility Check Analysis"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Import and Configuration"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import datetime\n",
    "import itertools\n",
    "import matplotlib as mpl\n",
    "from matplotlib import pyplot as plt\n",
    "from matplotlib import rc\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "from pydriller import RepositoryMining\n",
    "import re"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "mpl.rcParams['figure.figsize'] = [50.0, 20.0]\n",
    "font = {'weight' : 'bold',\n",
    "        'size'   : 30}\n",
    "rc('font', **font)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Data Loading"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "detected_version_checks_validate = pd.read_csv(\"../../data/C_Validation_Compatibility_Check_Detection/compat_check_detection_validation_2020_12_11.csv\",sep=',',encoding='utf-8')\n",
    "detected_version_checks_validate_new = pd.read_csv(\"../../data/C_Validation_Compatibility_Check_Detection/compat_check_detection_validation_2021_01_06.csv\",sep=',',encoding='utf-8')\n",
    "assessor1_analysis = pd.read_csv(\"../../data/B_Manual_Commit_Analysis/commits_android_messages_assessor1_2020_10-11.csv\",sep=';',encoding='unicode_escape')\n",
    "assessor2_analysis = pd.read_csv(\"../../data/B_Manual_Commit_Analysis/commits_android_messages_assessor2_2020_10-11.csv\",sep=';',encoding='unicode_escape')\n",
    "assessor3_analysis = pd.read_csv(\"../../data/B_Manual_Commit_Analysis/commits_android_messages_assessor3_2020_10-11.csv\",sep=';',encoding='unicode_escape')\n",
    "detected_version_checks_full = pd.read_csv(\"../../data/D_AndroidCompass/AndroidCompass_prelim_2021_01_06.csv\",sep=',',encoding='utf-8')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Validation Compatibility Check Detection"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "#commitsWithMisuse 132\n",
      "#commitsWithCheck 67\n",
      "#commitsWithoutCheck 65\n"
     ]
    }
   ],
   "source": [
    "commitsWithMisuse = []\n",
    "commitsWithCheck = []\n",
    "commitsWithoutCheck = []\n",
    "commitsWithMisuse.extend(assessor1_analysis[(assessor1_analysis[\"is_android_specific_misuse\"]==\"yes\")][\"commit\"].tolist())\n",
    "commitsWithCheck.extend(assessor1_analysis[(assessor1_analysis[\"is_android_specific_misuse\"]==\"yes\") & (assessor1_analysis[\"is_android_version-compat_check\"]==\"yes\")][\"commit\"].tolist())\n",
    "commitsWithoutCheck.extend(assessor1_analysis[(assessor1_analysis[\"is_android_specific_misuse\"]==\"yes\") & (assessor1_analysis[\"is_android_version-compat_check\"]!=\"yes\")][\"commit\"].tolist())\n",
    "commitsWithMisuse.extend(assessor2_analysis[(assessor2_analysis[\"is_android_specific_misuse\"]==\"yes\")][\"commit\"].tolist())\n",
    "commitsWithCheck.extend(assessor2_analysis[(assessor2_analysis[\"is_android_specific_misuse\"]==\"yes\") & (assessor2_analysis[\"is_android_version-compat_check\"]==\"yes\")][\"commit\"].tolist())\n",
    "commitsWithoutCheck.extend(assessor2_analysis[(assessor2_analysis[\"is_android_specific_misuse\"]==\"yes\") & (assessor2_analysis[\"is_android_version-compat_check\"]!=\"yes\")][\"commit\"].tolist())\n",
    "commitsWithMisuse.extend(assessor3_analysis[(assessor3_analysis[\"is_android_specific_misuse\"]==\"yes\")][\"commit\"].tolist())\n",
    "commitsWithCheck.extend(assessor3_analysis[(assessor3_analysis[\"is_android_specific_misuse\"]==\"yes\") & (assessor3_analysis[\"is_android_version-compat_check\"]==\"yes\")][\"commit\"].tolist())\n",
    "commitsWithoutCheck.extend(assessor3_analysis[(assessor3_analysis[\"is_android_specific_misuse\"]==\"yes\") & (assessor3_analysis[\"is_android_version-compat_check\"]!=\"yes\")][\"commit\"].tolist())\n",
    "\n",
    "print(\"#commitsWithMisuse {}\".format(len(commitsWithMisuse)))\n",
    "print(\"#commitsWithCheck {}\".format(len(commitsWithCheck)))\n",
    "print(\"#commitsWithoutCheck {}\".format(len(commitsWithoutCheck)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def compute_precision_and_recall(validate_df,commitsWithCheck,commitsWithoutCheck):\n",
    "    count_tp = 0\n",
    "    for commit in commitsWithCheck:\n",
    "        if validate_df[\"commit_hash\"].str.startswith(commit).any():\n",
    "            #print(\"found commit {}\".format(commit))\n",
    "            count_tp += 1\n",
    "        else:\n",
    "            print(\"didn't find commit {}\".format(commit))\n",
    "    print(\"recall: {}\".format(count_tp/len(commitsWithCheck)))\n",
    "    count_fp = 0\n",
    "    for commit in commitsWithoutCheck:\n",
    "        if validate_df[\"commit_hash\"].str.startswith(commit).any():\n",
    "            count_fp += 1 \n",
    "            print(\"falsely found commit {}\".format(commit))\n",
    "    print(\"precision: {}\".format(count_tp/(count_tp+count_fp)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "validation 2020-12-11\n",
      "didn't find commit b9866a9\n",
      "didn't find commit 3fac478\n",
      "didn't find commit ae2294c\n",
      "didn't find commit 210bf89\n",
      "didn't find commit ad6c4cb\n",
      "didn't find commit cb184bb\n",
      "didn't find commit fecda31\n",
      "didn't find commit b22c719\n",
      "didn't find commit 5bac94a\n",
      "didn't find commit f2a5ad5\n",
      "didn't find commit 72bf7a0\n",
      "didn't find commit 4c0eb31\n",
      "didn't find commit 95e535f\n",
      "didn't find commit bef518e\n",
      "didn't find commit 30aa3d7\n",
      "didn't find commit 22e23c8\n",
      "didn't find commit 6bc7147\n",
      "didn't find commit efb7c28\n",
      "recall: 0.7313432835820896\n",
      "falsely found commit 1bdb45a\n",
      "precision: 0.98\n",
      "\n",
      "validation 2021-01-06\n",
      "didn't find commit 3fac478\n",
      "didn't find commit ae2294c\n",
      "didn't find commit 210bf89\n",
      "didn't find commit ad6c4cb\n",
      "didn't find commit cb184bb\n",
      "didn't find commit fecda31\n",
      "didn't find commit b22c719\n",
      "didn't find commit 5bac94a\n",
      "didn't find commit f2a5ad5\n",
      "didn't find commit 72bf7a0\n",
      "didn't find commit 4c0eb31\n",
      "didn't find commit 95e535f\n",
      "didn't find commit 30aa3d7\n",
      "didn't find commit 22e23c8\n",
      "didn't find commit 6bc7147\n",
      "didn't find commit efb7c28\n",
      "recall: 0.7611940298507462\n",
      "falsely found commit 1bdb45a\n",
      "precision: 0.9807692307692307\n"
     ]
    }
   ],
   "source": [
    "print(\"validation 2020-12-11\")\n",
    "compute_precision_and_recall(detected_version_checks_validate,commitsWithCheck,commitsWithoutCheck)\n",
    "\n",
    "print()\n",
    "print(\"validation 2021-01-06\")\n",
    "compute_precision_and_recall(detected_version_checks_validate_new,commitsWithCheck,commitsWithoutCheck)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Commit 1bdb45a was falsely assessed by assessor 1."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[('Battery-Indicator-Pro', 0.4666666666666667),\n",
       " ('FRCAndroidWidget', 0.5),\n",
       " ('MHGenDatabase', 0.5),\n",
       " ('worldscope', 0.5),\n",
       " ('AdAway', 0.5039370078740157),\n",
       " ('Dir', 0.509090909090909),\n",
       " ('episodes', 0.5126050420168067),\n",
       " ('Standalone-Calendar', 0.5135135135135135),\n",
       " ('Omni-Notes', 0.5137844611528822),\n",
       " ('reader', 0.5172413793103449),\n",
       " ('Transportr', 0.5185185185185185),\n",
       " ('OpenLinkWith', 0.5238095238095238),\n",
       " ('andFHEM', 0.5258620689655172),\n",
       " ('UniPatcher', 0.5263157894736842),\n",
       " ('apps-android-commons', 0.536036036036036),\n",
       " ('transdroid', 0.5370370370370371),\n",
       " ('apps-android-wikipedia', 0.5372093023255814),\n",
       " ('birthday-calendar', 0.5384615384615384),\n",
       " ('freemobilenetstat', 0.5386819484240688),\n",
       " ('andstatus', 0.5397727272727273),\n",
       " ('DroidPersianCalendar', 0.540625),\n",
       " ('gobandroid', 0.5416666666666666),\n",
       " ('android-money-manager-ex', 0.5427927927927928),\n",
       " ('sudowars', 0.5454545454545454),\n",
       " ('radiocells-scanner-android', 0.5461538461538461),\n",
       " ('Wifi-Fixer', 0.5486725663716814),\n",
       " ('voicenotify', 0.55),\n",
       " ('hu-eduroam', 0.5531914893617021),\n",
       " ('giggity', 0.56),\n",
       " ('nori', 0.5641025641025641),\n",
       " ('Taskbar', 0.5663900414937759),\n",
       " ('openfoodfacts-androidapp', 0.5664739884393064),\n",
       " ('Hendroid', 0.5666666666666667),\n",
       " ('android', 0.5687022900763359),\n",
       " ('metrodroid', 0.5694444444444444),\n",
       " ('vanilla', 0.5801526717557252),\n",
       " ('and-bible', 0.582089552238806),\n",
       " ('KeikaiLauncher', 0.5857142857142857),\n",
       " ('Osmand', 0.5882352941176471),\n",
       " ('Lunary-Ethereum-Wallet', 0.5899280575539568),\n",
       " ('Status', 0.5919282511210763),\n",
       " ('timelapse-sony', 0.5925925925925926),\n",
       " ('AppManager', 0.593939393939394),\n",
       " ('updater-for-spotify', 0.6),\n",
       " ('AndroidCupsPrint', 0.6),\n",
       " ('diskusage', 0.6),\n",
       " ('pOT-Droid', 0.6),\n",
       " ('gpstest', 0.6042780748663101),\n",
       " ('personaldnsfilter', 0.6049382716049383),\n",
       " ('FairEmail', 0.6077170418006431),\n",
       " ('poet-assistant', 0.609271523178808),\n",
       " ('Paper-Wallet', 0.6111111111111112),\n",
       " ('minetest', 0.6153846153846154),\n",
       " ('KISS', 0.6171617161716172),\n",
       " ('WiFi-Automatic', 0.6181818181818182),\n",
       " ('xabber-android', 0.6203208556149733),\n",
       " ('syncthing-android-fdroid', 0.6206896551724138),\n",
       " ('mtg-familiar', 0.625),\n",
       " ('Conversations', 0.625),\n",
       " ('SystemAppMover', 0.625),\n",
       " ('budget-envelopes', 0.625),\n",
       " ('droidfish', 0.625),\n",
       " ('droid-comic-viewer', 0.625),\n",
       " ('snikket-android', 0.625),\n",
       " ('NetGuard', 0.6283185840707964),\n",
       " ('syncthing-android', 0.6333333333333333),\n",
       " ('MyExpenses', 0.6341463414634146),\n",
       " ('WeatherRadar', 0.6363636363636364),\n",
       " ('opacclient', 0.6373626373626373),\n",
       " ('Telegram-FOSS', 0.6433921883360085),\n",
       " ('Clover', 0.6494845360824743),\n",
       " ('UsbGps4Droid', 0.6538461538461539),\n",
       " ('CampFahrplan', 0.6538461538461539),\n",
       " ('wheelmap-android', 0.6545454545454545),\n",
       " ('USB-Device-Info---Android', 0.6666666666666666),\n",
       " ('kouchat-android', 0.6666666666666666),\n",
       " ('privacypolice', 0.6666666666666666),\n",
       " ('onpc', 0.6666666666666666),\n",
       " ('nitroshare-android', 0.6666666666666666),\n",
       " ('nasa-imagery-fetcher', 0.6739130434782609),\n",
       " ('MissedNotificationsReminder', 0.6756756756756757),\n",
       " ('rxdroid', 0.68),\n",
       " ('kraigsandroid', 0.6818181818181818),\n",
       " ('FBReaderJ', 0.6842105263157895),\n",
       " ('criticalmaps-android', 0.6923076923076923),\n",
       " ('KanaQuiz', 0.6923076923076923),\n",
       " ('Bop', 0.7),\n",
       " ('dash-wallet', 0.7013888888888888),\n",
       " ('trackworktime', 0.7142857142857143),\n",
       " ('moonlight-android', 0.717741935483871),\n",
       " ('Shelter', 0.7307692307692307),\n",
       " ('termux-api', 0.7333333333333333),\n",
       " ('TowerCollector', 0.7352941176470589),\n",
       " ('BaldPhone', 0.7380952380952381),\n",
       " ('ttrss-reader-fork', 0.7431506849315068),\n",
       " ('Finder', 0.7474747474747475),\n",
       " ('ringdroid', 0.75),\n",
       " ('your-local-weather', 0.7636363636363637),\n",
       " ('PocketMaps', 0.7692307692307693),\n",
       " ('LibreNews-Android', 0.7692307692307693),\n",
       " ('agit', 0.7777777777777778),\n",
       " ('ActivityDiary', 0.8181818181818182),\n",
       " ('an2linuxclient', 0.8333333333333334),\n",
       " ('swiftp', 0.8372093023255814),\n",
       " ('PilferShushJammer', 0.8461538461538461),\n",
       " ('sipdroid', 0.8484848484848485),\n",
       " ('AnotherMonitor', 0.85),\n",
       " ('odyssey', 0.875),\n",
       " ('privatelocation', 0.9130434782608695),\n",
       " ('WhereYouGo', 0.9230769230769231),\n",
       " ('moneywallet', 1.0),\n",
       " ('EmailPopup', 1.0),\n",
       " ('opentraining', 1.0),\n",
       " ('wikipoff', 1.0),\n",
       " ('jaws', 1.0),\n",
       " ('StreamRadio', 1.0),\n",
       " ('vanilla-headphone-detector', 1.0),\n",
       " ('SimpleRT', 1.0)]"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "action_counts = detected_version_checks_validate_new.groupby([\"repo_name\",\"change_action\"])[\"change_action\"].size().reset_index(name='counts')\n",
    "actions_list = []\n",
    "for repo in detected_version_checks_validate_new[\"repo_name\"].unique():\n",
    "    num_add = 0\n",
    "    add_df = action_counts[(action_counts[\"repo_name\"]==repo) & (action_counts[\"change_action\"]==\"+++\")].reset_index()\n",
    "    if(not add_df.empty):\n",
    "        num_add = add_df[\"counts\"][0]\n",
    "    num_del = 0\n",
    "    del_df = action_counts[(action_counts[\"repo_name\"]==repo) & (action_counts[\"change_action\"]==\"---\")].reset_index()\n",
    "    if(not del_df.empty):\n",
    "        num_del = del_df[\"counts\"][0]\n",
    "    actions_list.append({\n",
    "                        \"repo\": repo,\n",
    "                        \"num_added\": num_add,\n",
    "                        \"num_deleted\": num_del\n",
    "                        })\n",
    "\n",
    "prop_added = [(d[\"repo\"],d[\"num_added\"]/(d[\"num_added\"]+d[\"num_deleted\"])) for d in actions_list]\n",
    "sorted(prop_added, key=lambda tup:tup[1])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Extension of the AndroidCompass Dataset"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "NONE_DETECTED=\"NONE_DETECTED\"\n",
    "regexStringA = \"^((?!VERSION.SDK_INT).)*(([a-zA-Z0-9\\.]*)VERSION.SDK_INT[ ]*(<|<=|==|>=|>)[ ]*([a-zA-Z0-9\\._]+))((?!VERSION.SDK_INT).)*$\"\n",
    "regexStringB = \"(^|^((?!VERSION.SDK_INT).)*[^a-zA-Z0-9\\._])(([a-zA-Z0-9\\._]+)[ ]*(<|<=|==|>=|>)[ ]*([a-zA-Z0-9\\.]*)VERSION.SDK_INT)((?!VERSION.SDK_INT).)*$\"\n",
    "regexA = re.compile(regexStringA)\n",
    "regexB = re.compile(regexStringB)\n",
    "\n",
    "android_versions={\n",
    "                  \"BASE\",\"BASE_1_1\",\"CUPCAKE\",\"DONUT\",\"ECLAIR\",\"ECLAIR_0_1\",\"FROYO\",\n",
    "                  \"GINGERBREAD\",\"GINGERBREAD_MR1\",\"HONEYCOMB\",\"HONEYCOMB_MR1\",\"HONEYCOMB_MR2\",\n",
    "                  \"ICE_CREAM_SANDWICH\",\"ICE_CREAM_SANDWICH_MR1\",\"JELLY_BEAN\",\"JELLY_BEAN_MR1\",\n",
    "                  \"JELLY_BEAN_MR2\",\"KITKAT\",\"KITKAT_WATCH\",\"LOLLIPOP\",\"LOLLIPOP_MR1\",\"M\",\"N\",\n",
    "                  \"N_MR1\",\"O\",\"O_MR1\",\"P\",\"Q\",\"R\",\"CUR_DEVELOPMENT\" \n",
    "                 }\n",
    "\n",
    "def normalize_package(ver):\n",
    "    if(ver.endswith(\"VERSION_CODES.\")):\n",
    "        return NONE_DETECTED\n",
    "    if(ver.startswith(\"android.os.Build.VERSION_CODES.\")):\n",
    "        return ver.replace(\"android.os.\",\"\")\n",
    "    elif(ver.startswith(\"Build.VERSION_CODES.\")):\n",
    "        return ver\n",
    "    elif(ver.startswith(\"VERSION_CODES.\")):\n",
    "        return \"Build.\"+ver\n",
    "    elif(ver in android_versions):\n",
    "        return \"Build.VERSION_CODES.\"+ver\n",
    "    else:\n",
    "        return NONE_DETECTED\n",
    "\n",
    "def convert_version(num):\n",
    "    #taken from https://developer.android.com/reference/android/os/Build.VERSION_CODES\n",
    "    switcher = {\n",
    "        1: \"Build.VERSION_CODES.BASE\",\n",
    "        2: \"Build.VERSION_CODES.BASE_1_1\",\n",
    "        3: \"Build.VERSION_CODES.CUPCAKE\",\n",
    "        4: \"Build.VERSION_CODES.DONUT\",\n",
    "        5: \"Build.VERSION_CODES.ECLAIR\",\n",
    "        6: \"Build.VERSION_CODES.ECLAIR_0_1\",\n",
    "        7: \"Build.VERSION_CODES.ECLAIR_MR1\",\n",
    "        8: \"Build.VERSION_CODES.FROYO\",\n",
    "        9: \"Build.VERSION_CODES.GINGERBREAD\",\n",
    "        10: \"Build.VERSION_CODES.GINGERBREAD_MR1\",\n",
    "        11: \"Build.VERSION_CODES.HONEYCOMB\",\n",
    "        12: \"Build.VERSION_CODES.HONEYCOMB_MR1\",\n",
    "        13: \"Build.VERSION_CODES.HONEYCOMB_MR2\",\n",
    "        14: \"Build.VERSION_CODES.ICE_CREAM_SANDWICH\",\n",
    "        15: \"Build.VERSION_CODES.ICE_CREAM_SANDWICH_MR1\",\n",
    "        16: \"Build.VERSION_CODES.JELLY_BEAN\",\n",
    "        17: \"Build.VERSION_CODES.JELLY_BEAN_MR1\",\n",
    "        18: \"Build.VERSION_CODES.JELLY_BEAN_MR2\",\n",
    "        19: \"Build.VERSION_CODES.KITKAT\",\n",
    "        20: \"Build.VERSION_CODES.KITKAT_WATCH\",\n",
    "        21: \"Build.VERSION_CODES.LOLLIPOP\",\n",
    "        22: \"Build.VERSION_CODES.LOLLIPOP_MR1\",\n",
    "        23: \"Build.VERSION_CODES.M\",\n",
    "        24: \"Build.VERSION_CODES.N\",\n",
    "        25: \"Build.VERSION_CODES.N_MR1\",\n",
    "        26: \"Build.VERSION_CODES.O\",\n",
    "        27: \"Build.VERSION_CODES.O_MR1\",\n",
    "        28: \"Build.VERSION_CODES.P\",\n",
    "        29: \"Build.VERSION_CODES.Q\",\n",
    "        30: \"Build.VERSION_CODES.R\",\n",
    "        1000: \"Build.VERSION_CODES.CUR_DEVELOPMENT\",\n",
    "    }\n",
    "    # create function to handle default case\n",
    "    return switcher.get(num, NONE_DETECTED) \n",
    "\n",
    "def detect_version(line):\n",
    "    matchA = regexA.match(line)\n",
    "    matchB = regexB.match(line)\n",
    "    if(matchA):\n",
    "        version = matchA.group(5)\n",
    "        if(version.isdigit()):\n",
    "            return convert_version(int(version))\n",
    "        return normalize_package(version)\n",
    "    elif (matchB):\n",
    "        version = matchB.group(4)\n",
    "        if(version.isdigit()):\n",
    "            return convert_version(int(version))\n",
    "        return normalize_package(version)\n",
    "    else:\n",
    "        return NONE_DETECTED\n",
    "\n",
    "def invert_comparison(cmp):\n",
    "    switcher = {\n",
    "        \"<\": \">\",\n",
    "        \"<=\": \">=\",\n",
    "        \"==\": \"==\",\n",
    "        \">=\": \"<=\",\n",
    "        \">\": \"<\",\n",
    "    }\n",
    "    # create function to handle default case\n",
    "    return switcher.get(cmp, NONE_DETECTED)\n",
    "    \n",
    "def detect_comparison(line):\n",
    "    if(detect_version(line)==NONE_DETECTED):\n",
    "        return NONE_DETECTED\n",
    "    matchA = regexA.match(line)\n",
    "    matchB = regexB.match(line)\n",
    "    if(matchA):\n",
    "        return matchA.group(4)\n",
    "    elif (matchB):\n",
    "        return invert_comparison(matchB.group(5))\n",
    "    else:\n",
    "        return NONE_DETECTED\n",
    "    \n",
    "def convert_to_datetime_ignoring_tz(ts):\n",
    "    stringReg=\"(\\d\\d\\d\\d-\\d\\d-\\d\\d \\d\\d:\\d\\d:\\d\\d)(\\+|-).*\" #%Y-%m-%d %H:%M:%S%z\n",
    "    reg = re.compile(stringReg)\n",
    "    match = reg.match(ts)\n",
    "    return pd.to_datetime(match.group(1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "androidCompass = detected_version_checks_full.copy()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "androidCompass[\"version\"] = androidCompass[\"line\"].apply(detect_version)\n",
    "androidCompass[\"compare_type\"] = androidCompass[\"line\"].apply(detect_comparison)\n",
    "androidCompass[\"timestamp_ign_tz\"] = androidCompass[\"timestamp\"].apply(convert_to_datetime_ignoring_tz)\n",
    "androidCompass.to_csv(\"../../data/D_AndroidCompass/AndroidCompass_final.csv\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Preliminary Analysis of Android Compatibility Checks"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "number entires: 80324\n",
      "number identified versions: 78503 (97.73293162691101%)\n",
      "number commit hashes: 21658\n",
      "number repositories: 1394\n"
     ]
    }
   ],
   "source": [
    "print(\"number entires: {}\".format(len(androidCompass[\"commit_hash\"])))\n",
    "print(\"number identified versions: {} ({}%)\".format(len(androidCompass[androidCompass[\"version\"]!=NONE_DETECTED][\"version\"]),len(androidCompass[androidCompass[\"version\"]!=NONE_DETECTED][\"version\"])/len(androidCompass[\"commit_hash\"])*100))\n",
    "print(\"number commit hashes: {}\".format(len(androidCompass[\"commit_hash\"].unique())))\n",
    "print(\"number repositories: {}\".format(len(androidCompass[\"repo_name\"].unique())))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def merge_android_version(version):\n",
    "    #taken from https://developer.android.com/reference/android/os/Build.VERSION_CODES\n",
    "    switcher = {\n",
    "        \"Build.VERSION_CODES.BASE\": \"Build.VERSION_CODES.BASE\",\n",
    "        \"Build.VERSION_CODES.BASE_1_1\": \"Build.VERSION_CODES.BASE\",\n",
    "        \"Build.VERSION_CODES.CUPCAKE\": \"Build.VERSION_CODES.CUPCAKE\",\n",
    "        \"Build.VERSION_CODES.DONUT\": \"Build.VERSION_CODES.DONUT\",\n",
    "        \"Build.VERSION_CODES.ECLAIR\": \"Build.VERSION_CODES.ECLAIR\",\n",
    "        \"Build.VERSION_CODES.ECLAIR_0_1\": \"Build.VERSION_CODES.ECLAIR\",\n",
    "        \"Build.VERSION_CODES.ECLAIR_MR1\": \"Build.VERSION_CODES.ECLAIR\",\n",
    "        \"Build.VERSION_CODES.FROYO\": \"Build.VERSION_CODES.FROYO\",\n",
    "        \"Build.VERSION_CODES.GINGERBREAD\": \"Build.VERSION_CODES.GINGERBREAD\",\n",
    "        \"Build.VERSION_CODES.GINGERBREAD_MR1\":\"Build.VERSION_CODES.GINGERBREAD\",\n",
    "        \"Build.VERSION_CODES.HONEYCOMB\": \"Build.VERSION_CODES.HONEYCOMB\",\n",
    "        \"Build.VERSION_CODES.HONEYCOMB_MR1\": \"Build.VERSION_CODES.HONEYCOMB\",\n",
    "        \"Build.VERSION_CODES.HONEYCOMB_MR2\": \"Build.VERSION_CODES.HONEYCOMB\",\n",
    "        \"Build.VERSION_CODES.ICE_CREAM_SANDWICH\": \"Build.VERSION_CODES.ICE_CREAM_SANDWICH\",\n",
    "        \"Build.VERSION_CODES.ICE_CREAM_SANDWICH_MR1\": \"Build.VERSION_CODES.ICE_CREAM_SANDWICH\",\n",
    "        \"Build.VERSION_CODES.JELLY_BEAN\": \"Build.VERSION_CODES.JELLY_BEAN\",\n",
    "        \"Build.VERSION_CODES.JELLY_BEAN_MR1\": \"Build.VERSION_CODES.JELLY_BEAN\",\n",
    "        \"Build.VERSION_CODES.JELLY_BEAN_MR2\": \"Build.VERSION_CODES.JELLY_BEAN\",\n",
    "        \"Build.VERSION_CODES.KITKAT\": \"Build.VERSION_CODES.KITKAT\",\n",
    "        \"Build.VERSION_CODES.KITKAT_WATCH\": \"Build.VERSION_CODES.KITKAT\",\n",
    "        \"Build.VERSION_CODES.L\": \"Build.VERSION_CODES.LOLLIPOP\",\n",
    "        \"Build.VERSION_CODES.LOLLIPOP\": \"Build.VERSION_CODES.LOLLIPOP\",\n",
    "        \"Build.VERSION_CODES.LOLLIPOP_MR1\": \"Build.VERSION_CODES.LOLLIPOP\",\n",
    "        \"Build.VERSION_CODES.M\": \"Build.VERSION_CODES.M\",\n",
    "        \"Build.VERSION_CODES.N\": \"Build.VERSION_CODES.N\",\n",
    "        \"Build.VERSION_CODES.N_MR1\": \"Build.VERSION_CODES.N\",\n",
    "        \"Build.VERSION_CODES.O\": \"Build.VERSION_CODES.O\",\n",
    "        \"Build.VERSION_CODES.O_MR1\": \"Build.VERSION_CODES.O\",\n",
    "        \"Build.VERSION_CODES.P\": \"Build.VERSION_CODES.P\",\n",
    "        \"Build.VERSION_CODES.Q\": \"Build.VERSION_CODES.Q\",\n",
    "        \"Build.VERSION_CODES.R\": \"Build.VERSION_CODES.R\",\n",
    "        \"Build.VERSION_CODES.CUR_DEVELOPMENT\": \"Build.VERSION_CODES.CUR_DEVELOPMENT\",\n",
    "    }\n",
    "    # create function to handle default case\n",
    "    return switcher.get(version, NONE_DETECTED) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-13-2f67a7ad7d21>:6: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  changed_version[\"version_merge\"] = changed_version[\"version\"].apply(merge_android_version)\n",
      "<ipython-input-13-2f67a7ad7d21>:7: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  added_version[\"version_merge\"] = added_version[\"version\"].apply(merge_android_version)\n",
      "<ipython-input-13-2f67a7ad7d21>:8: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  deleted_version[\"version_merge\"] = deleted_version[\"version\"].apply(merge_android_version)\n"
     ]
    }
   ],
   "source": [
    "changed_version = androidCompass[(androidCompass[\"version\"]!=NONE_DETECTED) & (androidCompass[\"timestamp_ign_tz\"]<datetime.datetime(2021,1,1,0,0,0))]\n",
    "added_version = changed_version[changed_version[\"change_action\"]==\"+++\"]\n",
    "deleted_version = changed_version[changed_version[\"change_action\"]==\"---\"]\n",
    "\n",
    "#merge Android Versions\n",
    "changed_version[\"version_merge\"] = changed_version[\"version\"].apply(merge_android_version)\n",
    "added_version[\"version_merge\"] = added_version[\"version\"].apply(merge_android_version)\n",
    "deleted_version[\"version_merge\"] = deleted_version[\"version\"].apply(merge_android_version)\n",
    "\n",
    "count_added = added_version.groupby([pd.Grouper(key=\"timestamp_ign_tz\",freq=\"Y\"),\"version_merge\"])[\"timestamp_ign_tz\"].count()\n",
    "count_deleted = -1*deleted_version.groupby([pd.Grouper(key=\"timestamp_ign_tz\",freq=\"Y\"),\"version_merge\"])[\"timestamp_ign_tz\"].count()\n",
    "\n",
    "count_added_year = added_version.groupby([pd.Grouper(key=\"timestamp_ign_tz\",freq=\"Y\")])[\"timestamp_ign_tz\"].count()\n",
    "count_deleted_year = -1*deleted_version.groupby([pd.Grouper(key=\"timestamp_ign_tz\",freq=\"Y\")])[\"timestamp_ign_tz\"].count()\n",
    "\n",
    "count_balance = count_added+count_deleted"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 3600x1440 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAC28AAAVKCAYAAADEvaIGAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+WH4yJAAAgAElEQVR4nOzdeVwTZ/4H8CcnJCTcNyoqhwcgVTzxqhWtVlEBbeuqtB6tPWy77bbeq13Xaq1bqdau7WpVPCkqakHxqqggXgVEQJH7PiWQEMKR6/fHLv4gM4FwBdDP+/XyD2cmk2fCZGbyzOf5DkOtVhMAAAAAAAAAAAAAAAAAAAAAAAAAAAAA6FrM7m4AAAAAAAAAAAAAAAAAAAAAAAAAAAAAwMsA4W0AAAAAAAAAAAAAAAAAAAAAAAAAAAAAPUB4GwAAAAAAAAAAAAAAAAAAAAAAAAAAAEAPEN4GAAAAAAAAAAAAAAAAAAAAAAAAAAAA0AOEtwEAAAAAAAAAAAAAAAAAAAAAAAAAAAD0AOFtAAAAAAAAAAAAAAAAAAAAAAAAAAAAAD1gd3cDAACgZ4uLizMhhEzlcDgLCCGearWa391tAgAAAAAAAAAAAAAAAAAAAADoTgwGQ0YISZTL5acIIX94eXmJu7tNANA7MNRqdXe3AQAAeqi4uLi+bDb7lImJibmpqalaIBDIWCyWksFgdHfTAAAAAAAAAAAAAAAAAAAAAAC6hVqtJkqlkiWVSvlVVVUMsVgsUigUC7y8vPK7u20A0PMhvA0AALTi4uJM2Gz2ZQcHB3NLS0tJd7cHAAAAAAAAAAAAAAAAAAAAAKAnevbsmXFhYaFIoVBM9/LyQs4GAFrE7O4GAABAjzXVxMQEwW0AAAAAAAAAAAAAAAAAAAAAgBZYWlpKTExMLAghPt3dFgDo+RDeBgAAWhwOZ4GpqSkezwAAAAAAAAAAAAAAAAAAAAAA0ApTU1MVh8NZ0N3tAICeD+FtAADQxlMgEMi6uxEAAAAAAAAAAAAAAAAAAAAAAD3d/3I2nt3dDgDo+RDeBgAAWmq1ms9isZTd3Q4AAAAAAAAAAAAAAAAAAAAAgJ6OxWIp1Wo1v7vbAQA9H8LbAACgFYPB6O4mAAAAAAAAAAAAAAAAAAAAAAD0eMjZAICuEN4GAAAAAAAAAAAAAAAAAAAAAAAAAAAA0AOEtwEAAAAAAAAAAAAAAAAAAAAAAAAAAAD0AOFtAAAAAAAAAAAAAAAAAAAAAAAAAAAAAD1AeBsAAAAAAAAAAAAAAAAAAAAAAAAAAABADxDeBgAAAAAAAAAAAICXHoPB8NL8FxERIezudkH7BAQE9Nf8ewYEBPTv7nYBAAAAAAAAAAAAsLu7AQAAAAAAAAAAAADQuV5//XWnK1eumDadxufzVSUlJYlCoVClyzqGDx8++OHDh0ZNp9na2jYUFBQksViszmwu9EC3bt3iX7x40Tg2NlaYm5trIBaL2VKplMnj8VRmZmYKZ2fnurFjx0rnzp0rHjNmTG13txcAAAAAAAAAAACgt0DlbQAAAAAAAAAAAIAXzJIlSyo0p8lkMuaJEydM6ZbXlJqaytUMbhNCSEBAgAjB7Rfb2bNnjb28vAZNnjx5yI4dOxyio6ON8/LyDMRiMUupVDKkUikrPz/fICoqymT79u0OY8eOHeru7j7k8ePH3O5uOwAAAAAAAAAAAEBvgPA2AAAAAAAAAAAAwAtmwYIFYjMzM4Xm9JCQEHNdXn/w4EELuunLly+nhMJfFG5ubjLNfyYmJsrubpe+1NfXM957770+/v7+LvHx8YK2vDYlJYWflZVl0FVtAwAAAAAAAAAAAHiRsLu7AQAAAAAAAAAAAADQuQwMDNRz5swRBQcHWzedHh0dbVxUVMS2t7enBLubOn36NCXk7eHhUTN8+PC6zm5rT5GcnPyku9vQXVQqFZk/f37/iIgIreF+gUCgtLa2lqvVaiISiThisRgl2AEAAAAAAAAAAADaAZW3AQAAAAAAAAAAAF5Ay5Yto1TJViqVjMOHD5u19LqYmBh+dna2oeb0hQsXvrBVt192q1evttMW3J4yZYr46tWrqVVVVQ8zMzNTsrKyUqqqqh4mJSUlf/311/mOjo71+m4vAAAAAAAAAAAAQG+GytsAAAAAAAAAAAAAL6BJkybJnJyc6jIzM5sFsUNDQy3Wr19fru11hw8fpoR4ORyOeunSpSK65Z8+fcr9z3/+YxEbGyvMysoylEgkLEIIMTc3V7i7u8veeOONqpUrV4oMDQ3V2t7ziy++sA8KCrJrOm3UqFHS+/fvPy0vL2d9++231pcuXTItKCgwkEgkrKlTp1Zdu3Yts3HZ4uJi9s8//2wRFRVlnJmZaVhZWcluaGhgCoVChampqcLS0lLh6upa6+XlJZs2bVq1h4cHJXDMYDC8NKeFh4enzZ49u1pbuzMzMzm//PKLZUxMjCArK4vXWI3a2NhY6eTkVOft7V29cuXKChcXlwZt64iIiBD6+vq6ak5Xq9VxhBBy6NAhs6NHj1okJyfzq6qq2MbGxspXXnlF+umnn5bNmTNHa9t0lZmZydm7d68d3bzVq1cX7tixo4Runru7e727u3vZxo0by77//nsrMzMzrdXc6+rqGAcPHjS7fPmySWJiopFIJGLX1tYyBQKB0sbGRj5y5EhpQEBAlZ+fn0SXNpeXl7O++eYbm4sXL5oWFBQYsFgsdd++fet9fX0rV69eXW5hYaHUbeubUygU5MiRI2YXL140SUhIMKqoqODU1NQwBQKB0sHBoWH8+PHV77///jMvL69WK9DHx8cbHjx40OLu3buC3NxcA6lUylIqlQwTExOFmZmZwtraWu7m5lY7duzYmunTp1c7ODi0WA0fAAAAAAAAAAAAXhwMtVprfzkAALzEEhMTczw9PZ91dzsAAAAAAAAAoP02bNhgu23bNgfN6cnJyclubm6UALNSqSR2dnbDysvLOU2nT5s2rerKlSuZTadVV1czV65c2Sc0NNRKqWw5K2tnZ9ewf//+7FmzZknp5msLb2/fvr1g4cKFTprtaRreDg4ONv34448H1NTU6PykyZqamng+n9+sc7wt4e26ujrGqlWrHIKDg60VCgWjpfdisVjqxYsXl+/bt6+Ax+NROuS1hbdLSkoezps3z+nu3btCbev+6quvir777rvilt6/NUuXLu17+PBha83pM2fOrLx48WJWR9ZNCCEhISEmn332mWNZWRmntWXd3NxkR48ezR4+fLjWcPS1a9eM3nrrLWeRSERbnMbW1rbhxIkTmXv37rUOCwuzaDrP39+/4syZMzl0rwsPDxd++OGH/QsLC7kttZHJZJI333zz2a+//pqnuQ81WrVqlcO+fftsVSpVS6t6btiwYTWJiYmpOi0MAAAAAAAAAD1aYmKipaenZ//ubgcA9Gw6d2YDAAAAAAAAAAAAQO+yYsWKCiaT2g188OBBSnVtQv4bYNUMShNCyJIlSyqa/r+iooI1evTowSdPnmw1uE0IIcXFxdy5c+e6BgcHm+ra9uLiYk5AQIALXXsaJSQkGL733nsD2xLc7iiZTMaYMGGC66+//mrTWnCbEEKUSiUjODjYesKECa4ymazV5RtNmDBhcEvBbUII2blzp31ERESLy7TmypUrlL8Jg8Eg27dvL+zIegkhZNu2bVZ/+ctfnHUJbhNCSEpKCn/ChAlDrl69akQ3Pz4+3nDevHmu2oLbhBBSUlLC9fPzc9WsON+SH374wWLevHmurQW3CSFEpVKRkJAQy4kTJ9L+PX/44QeLn376SefgNgAAAAAAAAAAALx8EN4GAAAAAAAAAAAAeEENGDBAPnbsWInm9DNnzljQLX/s2DHKdFNTU8Wbb74pbjotICBgQGpqKk9zWUNDQ1X//v3r7OzsGjRD40qlkvHhhx8OSEpKMtCl7QUFBQZisZhFCCFsNls9cODAur59+9az2ezn1Y737dtnKZfLKQFaMzMzhYuLS+3AgQPrTE1NFbq8n67efffdfnFxcQLN6QwGgzg6Otb379+/jsGgZrTj4+MFgYGBjrq+T0ZGhiEhhBgZGalcXFxqeTwebRp4586dNm1ofjOPHz/mFhUVUQLLrq6utZ6enpTK7G0REREh3LRpUz+6p3+am5srXFxcavl8PmWbZDIZ8+2333YuKiqiBLSXLl3any6oz2QyycCBA+v69OlTTwghYrGYlZiYSBsA13T16lWjL7/80pEubG1lZSV3dnauMzIyosyMj48XLF++vJ/m9AMHDlCqmBNCiL29fcOgQYNqHR0d67X9LQEAAAAAAAAAAODlgPA2AAAAAAAAAAAAwAts0aJFFZrTcnNzDaKiovhNp8lkMsbly5cpVZjnzJkjMjAweJ7ADQsLM75586ZJ02WYTCbZvHlzQXl5+cPs7OyUoqKipISEhGR3d3dZ0+Vqa2uZ69evt29L+999992ykpKSxMzMzJS8vLzk0tLSh2vWrCkhhJC0tLRm1ZUZDAY5depUukgkSkxLS3ucmZmZUllZmVhYWJh49OjRzMDAwDIrKyt5W96/qfv37/NOnz5tqTl9yJAhskePHiXn5OQkZ2dnpyQnJycNGTJEprlcWFiYxb179yihd23ee++90vLy8odpaWmPs7OzHw0bNqxGc5m7d+8a19fX61zRu6msrCzaIL2npyflfdpq3bp1fTSrsnO5XPUvv/ySVV5enpiWlvb42bNnDz/44IMSzdeKRCL2119/bdt02vnz54WPHj2iBLKHDRtWk5qampSZmZmSn5+fHB0d/cTW1rZB13auXr26r1KpbPb5ubu7y+7evfu4rKzsUXp6ekplZWXC1q1b8zVD+aGhoZZxcXHN9kHNit+2trYNjx49Si4sLExKTU19nJOTkyyVShNSUlKS9uzZkzN79mwRXTgcAAAAAAAAAAAAXlwIbwMAAAAAAAAAAAC8wJYsWVJFV+E4ODi4WZXtkJAQU6lUytJcbvny5c3C3/v376eEl1esWFH69ddflwoEguch72HDhtWfPHkyS3PZyMhIc5FIpFPftJ+fX8WhQ4fyLSwsnqeAzc3NVdOmTaMNF/P5fNXs2bOrNafb29srFi9eXBUcHJxfXFz8iM/nU8tB62D//v0WmpWkORyO+ty5c5nu7u7PK1UPHTq04ezZs5kcDqfZwmq1mhw4cIC26rkmLy8v6X/+858CHo+nJoQQGxsb5ffff5+vuVxDQwPj8ePHOlUz11RWVkapbk0IIRYWFh2qVn7//n1ecnIyX3P6F198UfT+++9XNlZl5/F46n379hV6e3tTqsOfOnXKomk17JCQEHPNZbhcrjosLCzTxcXleVh7woQJsgMHDmTr0s4///zT8OHDh80C4QYGBuorV66kjxkzprZxGofDIRs2bCjz9fUVNV1WpVLRfh+acnZ2rvPw8GhWxZzJZJKhQ4c2fPLJJxXh4eHZt27dStOlvQAAAAAAAAAAAPBioO2YBQAAAAAAAAAAAIAXg1AoVM2cObPyzJkzzULD4eHh5nK5PJ/D4RBCCDlx4gQlHDtw4MC6SZMmNasgfefOHWPN5S5dumTq7u4u1KU9SqWSXLlyRfj222+LW1t2y5YtxS3Nd3d3r21aBbympoY5fPjwIb6+vpVDhw6tdXNzq3N3d69vDEATQgiLRcmn6+z27duUbRw3bpzE1dWVUul50KBBDWPHjq2Ojo5u9nnRrYPOqlWrSjWneXp61tEtW1FR0a6NahqObkqzwnRbXblyhXYbV61a9Yxu+rvvvvssNja22edUVVXFfvDgAa8xRB0XF0epuu3t7S1xcnKiVFKfNWuWtE+fPvUFBQUthtovX75M2ZcZDIZ62rRpLnTLl5WVcTSnxcTENNvWwYMH1zYNhMfExBi/9tprzpMnT5YMGTKkzt3dvW7QoEENTfdDNhu3agAAAAAAAAAAAF4m6BEEAAAAAAAAAAAAeMG98847FZrhbZFIxD579qzxm2++KSktLWXdunXLRPN1b731VrOq22KxmCkWiylB4by8vDZVfs7JyeG2toyNjY28aTVrOp9++mn5r7/+al1XV/e8kndqaiovNTWV1/h/JpNJ+vfvXzdmzJjqRYsWiWbNmiVtS1ubKi4uprTbzc2tlm7Z/82TaYa36dZBZ/To0TLNacbGxrRp66bb3xa2tra0FbafPXvWoXsHeXl5lG20sLBQODg40L6fl5cX7WeYnZ3NbQxvl5SUUNY5dOhQrZ+9q6trbWvh7dzcXMo66+rqmCkpKZSq4doUFRU1W8cnn3xSunz58oFNp0VFRZlERUU9/35xuVz1kCFDZBMnTqxesWLFM09Pzxb3cwAAAAAAAAAAAHixtKtDFwAAAAAAAAAAAAB6j1mzZlXb29tTqkMfO3bMghBCjhw5YiaXy5uVW2YymWT58uXNwtsikaj9ZaubqKioaDUcbGtrS2mvJldX14awsLB0um1rpFKpSFZWluHJkyetZs+ePWjSpEkuEomkXX3j1dXVlO0XCoVKbcsLhUJK2Foqler0GQ4YMIBSUZrD4ajplm2vgQMH0oaGExMTKVWu20IikVC20cjISOvnZGJiQjuvqqrq+XpkMhllnQKBoE2fvS7tbCuxWNxsX162bFnl9u3b83g8ntb3b2hoYCQmJhrt3bvXdsSIEe6ffPKJQ0fbAQAAAAAAAAAAAL0HwtsAAAAAAAAAAAAALzgmk0kCAgIqNKdfu3bNVCKRMH/77TcLzXljxoyRODk5NQsQm5ubaw3LtoVSqWS0tgyXy9UpqDxz5kxpTk5O0rFjxzIWLVpU7u7uLmsp1BsdHW28atWqPm1pbyO6oDZdoLvJPEoffEtta4rH41G2n8ns3C79oUOHNtAF39PS0niPHj1qUzX1poyNjSnbWFNTo/VzoqvmTgghpqamz9fD5/Mp62wpCC+VSlv9sOja2VYqFTWjvXbt2vL8/PxHu3btyvX19RU5OzvXadufVSoV2bt3r+2hQ4fMOtoWAAAAAAAAAAAA6B0Q3gYAAAAAAAAAAAB4CaxYsYIS3q6trWVu27bNOj4+XqA5b9GiRZTlTUxMVHRVkvft25etVqvjdP23a9euos7bMkI4HA5ZtGiR+NixY3lJSUlPqqurH5aVlT28evVq6qJFi8o1lz937py5Utn23K6dnR0l6JySksLTtnxKSgpfc1pLVcK7w/Tp06s0p6nVarJ27dp2V4Pu168fZRsrKirY+fn5tBXX4+LiaD/DgQMHPl8PXSX2J0+eaP3snz59qnVeS+10dHSsb8u+rFar4+jWbWFhofz888+f/f7779np6ekptbW18Tk5OY9Onz6dPnbs2GrN5Y8ePUoZQAEAAAAAAAAAAAAvJoS3AQAAAAAAAAAAAF4Cw4YNq/f09KzRnP7999/bq9XNiwLz+XzVkiVLKKFeQggZN26cRHPaoUOHLBUKRattEIvFzLNnzxrr3uqWSSQSrX3cVlZWSh8fn5pjx47laVa7rq6uZpWUlNAGiVsyfvx4Suj2zp07xmlpaVzN6U+fPuXevXtXqMs6utPGjRtLDAwMKFWhIyMjzdauXWvb2uuVSiXZuXOn5e3bt5+HpadPn067jf/+978t6aYfPnyYMt3U1FQxcuTI2sb/e3l5Ufbd2NhY45ycHI7m9EuXLgkKCgparRw+Y8YMyr6cm5trcP78ecrfjc6tW7f4GRkZzd5f2z7JZDKJo6OjPCAgQPL999/n072vLu8JAAAAAAAAAAAAvR/C2wAAAAAAAAAAAAAviYULF1KqaSsUCobmtBkzZlQaGxur6NaxfPnyZ5rT7t+/L5w5c6bT/fv3KdWO8/Ly2IcPHzb19/fv7+Dg4Ll9+3a79rZf0z/+8Q+boUOHDtmwYYNtdHQ0v7a2ttm2KBQKsmfPHgupVMrSfC2Xy6UEllvz/vvvP2Mwmn9ccrmc4efn55SSkvI8fPv48WOuv7+/k1wub7Ywg8GgrYDenZycnOSrVq0qppu3Y8cOh9dee835jz/+MNKsVJ6SkmKwZcsWaycnJ/fVq1c7VlZWPg/Djx49utbd3V2mub5du3bZ/+c//zFTqf67a9XW1jI++ugjh9jYWEqg/80336xgMv//Fsbbb78t0lymvr6e4efn59Q0QB0bG8tbvnz5AF22feTIkXXDhg2jhMKXLFniFBQUZCmTyZr9/erq6hgxMTH8devW2bq7uw+ZPHnykNTUVMOmy8yYMcP51Vdfdf7Xv/5lmZSUZKD5uYnFYuZPP/1kpfmebDa7zfsjAAAAAAAAAAAA9E5triwCAAAAAAAAAAAAAL3TsmXLRJs2berb0NBACWw39c4772gNGM+fP18yceJESXR0dLPA7bVr10yvXbtmamxsrLSxsWlQKBSMyspKdlVVVZf1Q6vVasaTJ0/4T5484W/bts2BxWIRa2vrBoFAoFSr1YySkhIOXXC7T58+9VZWVkq6dbZk1KhRdQsWLHgWGhrarFL048eP+R4eHu6Ojo51hBCSl5dn2BhQbiogIKBi9OjRtZQZ3ey7774rTk1N5V24cMFMc15UVJRJVFSUiUAgUNrY2MjVajWpqKjgiMViyufa1Pbt2wvmzZvn2jS83NDQwFi5cuXAdevWKSwsLORFRUUGNTU1lCIz5ubmis2bN5c0nTZ37tzqYcOG1Tx69Mio6fSHDx8aDR48eJijo2OdXC5n5Ofnt6mC9c6dO/PfeOONQUql8vl3orq6mvXFF184rl69up+1tbVcKBQqq6urWWVlZRy6wQ5NKRQKxp07d0xu3rxp8tVXXxEDAwO1tbV1A5/PV9XV1TGLi4u5dN+/YcOGUcLuAAAAAAAAAAAA8GJC5W0AAAAAAAAAAACAl4SVlZVyypQpVS0tY2dn1zB79uzqlpY5e/Zs1qBBg2hDyBKJhJWens7Lzs427MrgNh2lUkmKi4u56enpvIyMDEO64DYhhHz++ecldNN1cejQoTwvLy+p5nS1Wk1ycnIMc3JyaIPbw4cPrwkODs5t7/t2JSaTSc6cOZO9bNmyMm3LSKVSVmZmpmFWVpZha8FtQgiZPXt29T//+c88zUrlhBAiEonY6enpPLrgNo/HU/32228Z9vb2Cs15hw4dyjEyMqJ8uEqlkmRlZRk2BrcNDAzULi4uOoXkp0+fXvOvf/0rt2mV70YKhYJRVFTEffr0Ka+oqIjbWnCbTn19PSM/P9/g6dOnvNzcXAO64DaXy1WvXr263fskAAAAAAAAAAAA9C4IbwMAAAAAAAAAAAC8RJYsWaK1qjYhhAQEBIjogqxNWVhYKB88eJC6ePHichaLpdb1va2srOSzZs2q1HX51nC5XGpKuuXl1evXry/84osvnrX3Pfl8vjomJiZt6dKlZbpsO4vFUgcGBpbdvn37KZ/P1/mz0jcDAwP1r7/+mn/mzJn04cOH17TltW5ubrKBAwfWa05ft25d+fHjxzOsrKzkuq4nJibmiY+PD+37jxgxou7cuXNp5ubmlGB3I1NTU8WJEycyPDw8dK5k/de//rXi999/f9qvXz/KNmjDYrGIt7e3xMXFpdlrOBxOm/ZJc3NzxYkTJzJGjRpV15bXAQAAAAAAAAAAQO+l16onAAAAAAAAAAAAANC95s+fL/nkk08UlZWVtP3DK1as0CnYLBQKVUePHs3bsmVL8f79+y1u374tSE9P54nFYnZ9fT2Tx+MpLS0t5QMHDqzz8vKSTZ8+XTJlypQaFqvVos06+/bbb0vefPPNqmvXrgnj4uL46enpvIKCAm51dTWroaGBaWBgoDIzM1MMGDCgbuLEidXLly+vcHZ21ilI3BJDQ0P1wYMH89evX1/yyy+/WMbExAj/V5GaTQghxsbGioEDB9aNHz++euXKlRWurq4NHd9a/fD395f4+/tLbt26xY+IiDCJjY0V5OXlGVRVVbFlMhmr8TN1cnKqHTNmTI2fn1/VuHHjtFa5XrhwodjPzy/p119/Nbt06ZLJo0ePjEQiEbu2tpYpEAhU1tbWDSNHjpTOnz+/yt/fX9Ja+3x8fGpSU1OTt27dahMZGWlaUFBgwGQyib29ff3rr78uXrt2bamDg4Pi+PHj5m3Z7lmzZkmzsrKSQ0NDTcLDw03j4+ONSktLOVKplMVisYhQKFT07du3YfDgwbUTJ06snjNnjsTBwYESIr9x40b6jRs3jG7duiV4+PAhPzMz07C4uJhbU1PDUqlUDB6Pp7SyspK7urrWTp8+XbJixQqRsbFxmwLfAAAAAAAAAAAA0Lsx1OoeW+gDAAC6UWJiYo6np2e7q1ABAAAAAAAAAAAAAAAAAAAAALxMEhMTLT09Pft3dzsAoGdr+dmXAAAAAAAAAAAAAAAAAAAAAAAAAAAAANApEN4GAAAAAAAAAAAAAAAAAAAAAAAAAAAA0AOEtwEAAAAAAAAAAAAAAAAAAAAAAAAAAAD0AOFtAAAAAAAAAAAAAAAAAAAAAAAAAAAAAD1AeBsAAAAAAAAAAAAAAAAAAAAAAAAAAABADxDeBgAAAAAAAAAAAAAAAAAAAAAAAAAAANADhLcBAAAAAAAAAAAAAAAAAAAAAAAAAAAA9ADhbQAAAAAAAAAAAAAAAAAAAAAAAAAAAAA9QHgbAAAAAAAAAAAAAAAAAAAAAAAAAAAAQA8Q3gYAAAAAAAAAAAAAAAAAAAAAAAAAAADQA4S3AQAAAAAAAAAAAAAAAAAAAAAAAAAAAPQA4W0AAAAAAAAAAAAAAAAAAAAAAAAAAAAAPUB4GwAAAAAAAAAAAAAAAAAAAAAAAAAAAEAPEN4GAAAAAAAAAAAAAAAAAAAAAAAAAAAA0AOEtwEAAAAAAAAAAAAAAAAAAAAAAAAAAAD0AOFtAAAAAAAAAAAAAAAAAAAAAAAAAAAAAD1AeBsAAAAAAAAAAAAAAAAAAAAAAAAAAABADxDeBgAAAAAAAAAAAAAAAAAAAAAAAAAAANADhLcBAAAAAAAAAAAAAAAAAAAAAAAAAAAA9ADhbQAAAAAAAAAAAAAAAAAAAAAAAAAAAAA9QHgbAAAAAAAAAAAAAAAAAAAAAAAAAAAAQA/Y3d0AAAAAaLsLFy4Irl69anz37l1BYWEhVywWs2UyGZPH46msrKzkruCPr7gAACAASURBVK6utePHj5f6+fmJ3d3d65u+NiIiQujr6+uquc7du3fnfPrppxXa3pPBYHhpTvP39684c+ZMjuZ0BwcHj6KiIm5L28BkMgmfz1eamZkphgwZUjtlyhTJ8uXLRVZWVsoWN15DWloa98yZMya3b98Wpqam8qqqqthisZjFZrPVxsbGSicnpzpPT8+aN954QzJz5sxqNlu3y59ly5b1PXTokDXdvI8//rhk7969hbqsJyAgoH9YWJiF5nS1Wh2n7TVBQUGWf/vb3xzVanWz6QKBQHn27Nl0Hx+fGkII2bNnj8Vnn33WX5d2aLK3t28oLCxMas9rAVqi7Rijq5a+G40KCwvZoaGhpjExMYKkpCR+VVUVu6qqis1kMolQKFQ4OjrWe3h4yF5//XXJ3LlzJTweT625jtGjRw968OCBoOm0zvxeHD161DQwMNCJbt4rr7xSk5CQkKrLerR9z8PDw9Nmz55d3XSaLp89k8kkPB5PZWxsrBgwYEDdqFGjahYtWiQaNWpUnS7tAehsN2/e5EdGRhrfvXtXkJOTYygWi1nV1dUsDoejNjIyUtna2jY07qtTp06tHj9+fC3detpyvv3iiy/sg4KC7DSnc7lcdXJycrKLi0sD3Xto+46lpqYmDRo0iPY1TalUKnLx4kXhH3/8Ibx3756goKCAKxaL2TU1NSwul6sSCARKBweHhoEDB9aNGTOmZtq0adXDhw/X+t2kO47p6vPPPy/etWtXkS7b11R7jyFPnz7lDh482KO1dRsaGqoEAoGyT58+9W5ubrWzZ8+uCggIkLBYLK2v6+52t0TXfaOrzxmEEMJms9VsNlvN5/NVxsbGChsbG/mAAQPqR44cWTN37lyxs7OzXJf3AOio9v4ebXTr1i3+xYsXjWNjY4W5ubkGYrGYLZVKmTweT2VmZqZwdnauGzt2rHTu3LniMWPGUM4Z+vped4RIJGKGhISYxsTECB8+fMivqKjgSCQSlkqlYggEAmXfvn3rhw4dKps2bVr1vHnzxGZmZirNdWg7LzbVeEywtraWu7i41Pr4+EgCAwMrLS0tW/xNru08qotRo0ZJ79+//1SXZX18fJz++OMPU7p5O3fuzP3yyy+f6bKels6Xb7zxRuWFCxeyWluHh4fHkOTkZD7dPG39Ip1BLpeT0NBQkzNnzpglJyfzy8rKuI37u7GxsdLExERhZWUld3Nzqx0+fLhs9OjRMnd39/qWzpua67exsfGsrKyk7Sh5+PBhsqenZz3dPE10fUaEELJo0aLyY8eO5Wl7Hd3fp619TUwmk7DZbDWXy1UJhUKlmZmZok+fPg1DhgypffXVV6tnzZpVzeFwWmz/ggUL+p8+fbrZd8bDw6Pm0aNHWs/BFhYWniKRqNlnN3LkSOmDBw9o93GlUklMTU1fkUqlzf5A3377bd6aNWvKG//f0d+qXXkMae33entfB9BW7bmeSE1N5U6dOnUQ3XFk5cqVpT///HMBIa33gXfkPEhHl3W3dP0RGhpqvGTJEueGhgZG0+lsNlt98ODBrCVLllRpe+/2nge0HfPbSx/XVwA9UWv9GX/++WeKl5dXi/0WISEhJgsXLnTWNh/fL+hqIpGIefz4cbObN28KHz16xK+srGSLxWK2gYGBysTEROng4FA/fvx46axZs8RTp06t6e72wsuptf3U3t6+wdvbu3rmzJmS119/Xdrd7QWAlwvC2wAAAL3I/v37zXbu3GmXnp7Oo5svlUpZUqmUlZ2dbXj58mWzTZs29R0zZkx1REREZms3YPVNpVI9b29+fr7BlStXTLds2dJn3bp1hX//+9/LWnv9o0ePDDZs2GAfGRlprlRSN02hUDDq6uqYZWVlnDt37gh//vlnW1tb24agoKC8t99+W9zSuuVyOTl//ry5tvmnT5+22L17d6GuN0Tb4vvvv7f86quvaIPb58+fT3/ttdfQudEJ6G6yvsjMzc0VFRUVid3djo7Kzc3lrFu3zi4sLMyyvr6eQbdMfX0959mzZ5y4uDjB4cOHrU1NTRWbN28u+Otf/9pqGKgzHT16VGtY5uHDh0ZJSUkGHh4eOgUhOpNKpSI1NTXMmpoabnFxMTc2NtZ4z549dvPmzas4duxYLp/PpwTdXyY2NjaeZWVlL82xwdraWlFaWtotx4bjx4+b7Nixwy4pKcmIbr5SqWTU1dUxKyoq2CkpKfyIiAjzzZs3k759+9b/4x//KFy6dGllZ7epoaGBsWHDBrvQ0NDczl73nj17LHbv3m2blZVlSDe/traWWVtbyywvL+c8fPjQKCwszGLNmjXExcWlNigoKG/WrFk9otO4K48hKpWKyGQypkwmY5aVlXHi4+MFR48etXJ2dq47fvx41ujRo2mD+93d7s6gj3OGQqFgNF4fi0Qidk5OjuG9e/eEISEhll999RWZNGmS+JtvvinUNkDiZWNra+tZWlr60pwPbGxsFCUlJT36WvHs2bPGW7dutYuPj6cN4Tb9bRkVFWWyfft2Bzc3N1loaGjm0KFDe0VYoaKigrVx40bbY8eOWWmGOxuJRCK2SCRiJyYmGp08edLqk08+Ua1atar422+/LWnr+ykUCoZEImFJJBJWRkaGYWRkpNmWLVv6bN++Pe/DDz8UdXyL2q+kpIR18+ZNE23zT5w4YalreLslly9fNs3JyeH0799f6wCW69evG2kLbnelmJgY/tKlSwdkZGRQrh0a9/eioiLukydPyK1bt55/VkeOHMlsKajXVGhoqIm2wB4hhBw4cMDyxx9/1Gnguja//fab5fr160u68nuoUqlIQ0MDo6GhgSWVSlnFxcXcx48f869cuWK6e/duOwsLC8UHH3xQsnHjxjJDQ0Pac/6ECROqNcPbjx8/5kskEqaxsTEl3JyYmGhA16eQlJRkVFdXx6B7n/v37/PovttTpkzplOs8fR9DQDe4pugZHj9+zPXx8RlUXFxMCW5/9NFHJT/99FOHjnXdJSQkxOSdd95x0gxuczgc9aFDhzIXLVrUYh+4Ps4D0PvZ2dl5lpSUvDTHMVtbW0VxcXGPOI798MMP1kePHtU6CI4QQv7973/TFiB62VlaWr5SUVHR+TfweigLCwvls2fPHurzPaVSKWP9+vV2hw4dsqa79pTL5SypVMoqLCzk3r9/XxgUFGQ3YsQI6datWwtnzpzZI/o5u9PLdmy1t7dXFBYW6v3Y2pb99MGDB4Ldu3fbeXh41GzZsqVw3rx51XTrBADobC/NyQAAAKA3q6ysZAYGBjpGRERoDRRrc+/ePWFFRQWrp4W36dTW1jI3bdrUNy8vj7t///4Cbcvt3bvXYvXq1f1qa2uZbVl/SUkJ9/79+0athbdPnz5t0lKwt7S0lBMRESGcO3dup/5w++6776zWrl3bTzO4LRQKleHh4WmTJ0+Wdeb7vcxEIhHb0dFR6/zc3P/m9lpapjctn5ub2+uv+0+fPm38/vvvD2jpphKdqqoqdnR0tFCf4e3S0lLWjRs3tIZNCCHkwIEDFrt37y5qaRl9UavV5OzZsxZz585lXb16NbO729OdysrK2IsXL25xmZKSEhIdHU0mTpxIbG1tO70N+lz/tWvX9H5skEgkzBUrVvQ9deqUZXten5+fbxAdHS3oivA2IYSEhYVZJiYmluhaZbI1xcXF7L/85S/9WzsmaJOens6Li4vj95TwNp2uPoZkZGQYTps2bVBiYmJKS+G6tuopx76ecM5Qq9Xk5s2bJpMnTzZes2ZN0TfffPPSB7hKS0vZa9as6e5m6M2OHTt67LVifX09Y9WqVQ4HDhywaetrU1JS+FlZWQa9Ibx98+ZN/uLFiwcWFBQYtOV1NTU1zOvXr5sQQjrleysWi1kff/zxACMjI1VgYKBOAeCucPDgQXOFQkE7WJMQQhISEoySk5MNNJ801lZKpZKxe/duq6CgIK3H2N27d+s9EBMbG8ubOXOmq7YAbmdpafAQIYScOXPGfPfu3YVMZpu6XppRKBSM9evXO5w7dy673SvpoIqKCvY333zTJzQ01OL333/PGDx4MOWY8Nprr1GutZRKJSMqKsqIru/n+vXrQrr3qq+vZ0RHR/OnTZtGGXgfFRVFGXwiFAqVXl5eHR441VOOIUBVWlrK3rNnT3c3Q28+/fTTHndNkZycbODj4zOotLSUUoL/k08+Kd6zZ0+P6JtpqxMnTpi8++67TnK5vNn5ksvlqg8fPpy5cOHCFvu/CdHPeQB6v5KSEnZYWBhlekhICCGEkLffflun9fSW5f39/XvMcSwsLMxi9+7dBebm5pSBZIQQkpSUZBATE2Os73b1Bo3B7RUrVui0/IEDB0gvX16vQfXU1FSun5+fc2pqKm2hMW3i4+MFvr6+g9asWVP4svc9lZSUsENDQ4m3t3enrzs2NpZ88MEH5Oeff+4x6+/Tp4/ej63t3U+TkpKM/P39XT/77LPi77//vgjXQQDQ1XrMxScAAADQq62tZUybNs0lLi6OtsIYIYSYmJgorays5HK5nFFRUcHu6ht87cHn81UDBgx4/oi3srIyTnl5Oe1zaw8cOGAza9YsMd2o1h07dlitXbu2n7b34XK5ahsbmwZDQ0NVVVUVW9t7tOTIkSMtdlwTQsjhw4ctOjO8vX37dqsNGzZQgtvGxsbKiIiItIkTJ+oc3HZ0dKwXCAQthvWtra07LfzUWw0YMKBTlukNyzeGubuTvb19g5mZmaI9rz158qTJkiVLnOmq7BNCCIvFUtvY2MgFAoFSIpGwysrKuCoVbZ+2Xhw8eNBc8+aZptOnT1sEBQXppeOn6WdfUVHBLi8v59J9lteuXTONiIgQzp49GxUFWmBra0smTpzYZQFrfa5f3+rq6hivv/668927d2nDLoQQYmhoqLKyspLz+XxVdXU1q6KigqOt0n5XUCqVZN26dQ4XL17M6ui6KioqWJMnT3bV9sQUQv57fWRlZSU3MDBQVVdXs8rLyzkthdVaw+Fw1K6urq0GgOzt7XUOMnblMcTKykreeE2iVqtJWVkZ59mzZ5RrN4lEwtq8ebNtcHBwfk9rd0u0VfdsSh/njMZrQ7lczhCLxeyysjKO5jUnIf8NqW3bts1BKpUye8oAI3i5qVQqMn/+/P4tDWIWCARKa2truVqtJiKRiCMWi9v1W7gzv9dtFR0dzZ8xY8aguro62i85k8kkNjY2DUKhUNnRc4Wbm5uMEELkcjmjtLSUS/d5qdVqsm7dur5tDW+7uLjUcrncFj8fZ2fnFh/73ujEiROtDvI6cOCAxQ8//NDhY9WxY8csv/3222IDAwNK2/Pz89mRkZFmHX2Ptnr//ff70/XrsNlstb29fQOfz1fV1NQwy8vLOdr2m9aUl5ezoqKiTFtapri4mBsRESGcM2dOh34fhIeHmz948KB41KhROv3926JpX5NUKmW11CeWnp7OmzRp0uA7d+48cXJyavZ99/DwqLe0tJRrXofcunVLQNf3c/v2ba19dDdv3hTQhbdjY2Mp18AjRoyQdvSpbvo8hgD0NklJSQY+Pj6DysrKKL8xPvvss+L2nEfs7e0bGs+nmqRSKSs3N5cyiKKlPrH+/fu3eSDS0aNHTZctWzZQ87vM5XLVR48ezXjzzTclra2jI+cBbdtPCCHZ2dmGMpms2fGotd+pXXF9BfAikMlkzH379llu2LCB9km1QUFB1nS/7eG/VqxYQd577702vaa3Lt8Y9taHoqIi9tSpUwcVFRVRnmZByH9/o9va2splMhmzuLiYq7mPKpVKsm3bNgeVSkW2b9/+Uge4uypg7e3tTX7++edeu/7O0NH9VK1Wkx9++MFOpVIR9JECQFdDeBsAAKCHCwwMdKQLbjMYDDJv3ryKNWvWlI4ZM+Z556dKpSJxcXGGoaGhZkeOHLGi65zuDm5ubrL79+8/bTotMTHRYPHixQPpHkEcFBRkoxneDg8PF27YsIE2uO3i4lK7YcOGooCAALFAIHj+K6uoqIgdHh5ufPDgQcv79+9rDYs1evbsGev69estdlwTQsjly5fNJBJJHt3jc9tq69at1n//+9/7ak43MTFRRkREpE2YMKFNFbf37t2bi/Al9DRr1qwp+vTTT9tc/TouLs5w+fLlA+kCd3Z2dg1r164tWrx4cWXTCiQVFRWsyMhI4cGDBy1betx6Vzl58mSrA0CKioq4Fy9e1EtQWvOzz8zM5CxZsqT/nTt3KJVZzp07Z4LjR+telAD3tWvXOnW9rXnnnXf6aQtuv/rqq+IvvviidPr06dKm4Sm5XE4SEhJ4ly5dEv7+++9mLQ1m6yyXLl0yu337Nm/8+PEdqoLo6+s7kC64zWAwyJw5c0SfffZZ6cSJE2Vs9v93zdTW1jIePHjAu3DhgnF4eLjZkydPKNdILbGyspInJyc/6Ui7NXXlMWTx4sXPdu3a1awD/MiRI6bLli0bqFQqmwUR/ledWufwtr7b3V76OGdoXhuWl5ezzpw5Y7Jr1y5bun10z549dm5ubrXvv/9+l1S4B9DV6tWr7bQFt6dMmSJev3598ZQpU2qaBh+Tk5MNzpw5Y3Lo0CFruvCUNp35vW6LwsJCtr+/vzNd6NLU1FTxt7/9rXj58uUiOzu754Gv6upq5rVr1wQHDx60uHz5cpuCxZrniLNnzxoHBgYO1Ay7FhUVce/du8dr2tfQmvDw8IxBgwZ1uMp5QkKCYUpKSqvnv9OnT1vs2rWrw4Mhnz17xjl8+LDZypUrRZrz9uzZY9XaAJvOdufOHR7d9q9evbpww4YNZU37IJRKJUlJSTGIjIw0joyMNImJidH5t8/BgwfNGxoaWt224OBgi46Gt1UqFVm3bp3DtWvXOv1JF5p9TSqVijx48ID373//2/LkyZOUv195eTnH19fX+c8//0zl8/nN7tB7eXlJNb9Td+7cERJCijXf98GDB1qvSf8X0i7V5TXjxo3r0NNV9H0MAehNEhMTDaZNmzaIrrDH559/Xtze8/6XX3757Msvv3xGNy8iIkLo6+vrqjm9vX1idIKDg01XrFhBCW4bGBiojx07ljF//vxWg9uEdOw80NJvztGjRw/SPN51xe9UgJfFgQMHrNatW1emec0rFouZp06darU/AaCz+fv7D6QLxPbp06f+u+++y1+wYIG4sa8zOzubs3nzZrujR49aaS7/3XffOYwdO7ams59w3Jv05oB1Tw9wd9Z++uOPP9qNHz9eqsvAOACA9kJ9fwAAgB7s1q1b/NOnT1M6YJhMJvnxxx+zw8LCcjRvpjKZTDJq1Ki6nTt3Fufk5CStXr26sKdWr/D09KwPCwvLZLPZlPbdu3fPuGnlXKVSSb788su+dAHOKVOmiB8+fPjknXfeqWoa3CaEEHt7e8XKlStF9+7dSzt//nzaoEGDWqz0dOjQITPNjmtbW9sGGxubZlWZamtrmUeOHOnwTa4tW7bQBrdNTU0VFy9efNrW4DbAi+bLL7/sU1tbS/ndMmzYsJqEhITHn376aYXmoyMtLCyUixcvrrp+/XrGzZs3n4wePZpS9ayrJCYmGiQlJRlpTvf09KS0ITg4uFs62J2cnORHjhzJoZuXnZ3dpsdsv8yaBqxLSjq/SIg+1q9P0dHR/FOnTtFW0fzmm2/yoqKiMnx9fas1q15yOBwyevTo2k2bNpX9+eefTx88eJDy+uuvd2lnqVqtJuvXr3foyDoOHz5sShcS5nA46sOHD2eeO3cue8qUKc2C24QQwuPx1JMmTZLt2LGj5PHjx0+uXLmSOnr06B51LdDVx5DAwMAqb29vyo2b0tJS2kopuuqJx77uOmdYWVkpP/jgA9GjR4+eBAQE0IZINmzY0Fcqlb7UVTlDQ0NJS1XM1Go1CQsLIzt27CA7duzo1cv3RJmZmZy9e/fa0c1bvXp14fXr1zN8fHxqNCvWuru712/evLksMzMzeceOHXntffKLvqxbt86e7okD/fr1q793796TjRs3ljUNXRJCiFAoVPn5+UnCw8OzExISUnx8fMTtfX8/Pz/JBx98QAmZEkLI06dPu+XYeODAAcrxbsiQITLNa4TCwkLu5cuXO2VQ1y+//GKtOU0ul5Pg4GDKzduuFhMTQzkvjBw5Urpjx44SzcHjLBaLDBs2rH7NmjXlN27cyMjIyHg0YcIEnX770A0eeuWVVyivvXTpkplEIunwfaQ//vjD9Pr165Rt62xMJpOMGTOmNjg4OD8yMvKpiYkJpRPpyZMn/J07d1L+tuPHj6cEqR8+fGgklzcvyp+fn8/Oy8t7/v2wsbGRNz0WJSQkGGk+CSo1NZVLV1xh8uTJHQpvd/cxBKCnio+PN/Tx8aENbn/55ZdF3TFgqzMcOnTIbPny5ZTgtqGhoerEiRM6B7cJ0f95AADaJycnx/D8+fOU/qV9+/ZZ9MQn8MKL7eTJkyb37t2jFOawt7dvuH37durChQvFTfs6BwwYID9y5Eje2rVrCzVfo1KpyIYNG/p0cZN7tKYB6NjYWKy/k4SEhHTafqpWq8mmTZv6dOeTfgHgxYcfWwAAAD3YP/7xD9qb1e+9917pxx9/TKkKpYnH46l37NhR4ujo2Orjn7uLi4tLA93jIevr6xmlpaXPfz0dP37cNC0tjVIZsE+fPvVnz57N0qyYRGfOnDnVdNW0mqJ7PLOvr2/l7NmzKa87fvx4h0I0mzdvttm8eTNtcPvSpUtp3t7eHar4CdDbxcTE8P9XabUZY2Nj5blz5zJtbGyoozk0TJgwQbZmzZryrmkh1f79+ynHEDc3N9lXX31FqdYWGRlpVl1d3S2/yZydneV0QYb6+nr8RmyD3h7g1qevv/7aji5EuHTp0rL169fr/B0dOXJk3VtvvdXlAZNbt26ZXLp0qd2BsO3bt9vTTd+4cWNBYGBgla7rmTZtWs2MGTM6FOrpCl19DKHbV/h8fqvH/Nb0tGNfd58zDA0N1SdPnsyhC2k8e/aMExQUpPfQYk+SnZ1Nzp49q3X+qVOnSHp6OnF3dyfu7u69evmeaOvWrbb19fWUAQQzZ86s3LFjR6snRRaLRVavXl3e0acodKX8/Hz2yZMnKccBNputDgkJyXR1dW21irWbm1v9tm3bOnSRMHz4cNpBQnQDKLuaUqkkZ86cofzOXrx48bNJkyZRzv+HDh1q129yLy8vadPqhQkJCUa3b99u1t8QHBxs1jT0Z2RkpBo6dGiXD6iqqKigPC2Vw+HodKe4f//+8gEDBrTa//Po0SODxMRESpD6p59+ytUc8CCTyZhHjx5t9elkutiwYUOHBse11dSpU2t++eWXbLp5e/bssaurq2t2jHn11Vcp11y1tbXM2NjYZpXQ//jjj2bXiBMnTpS4uro+3zeqqqrYCQkJhk2XuXbtGiU8wOFw1JMmTWr3QOOecgyBtpNKpeTIkSPkyJEjRCpt/VK/ty+vb3FxcYbTp08fRDewYc2aNYU7d+6kXGv3Bvv37zd77733Bmg+ocjQ0FAVEhKS4e/vr3Nwu7vOAwCgm1GjRjU7uO7du5fy2/zAgQPNBh+OHj36pa1eDPoTFBREWw3ku+++y+vXr5/WgdNbt24tofstlZKSwg8PD2/1ickvst4esO6JAe5du3Z16n769OlT3u+///5S76cA0LVwYx4AAKCHkslkjNjYWMqIeh6Pp9q6dWuv7GTWRpcRq7///jttJ/Ff//rXEhMTk04Z8pqcnGzw8OFDSsf1okWLRAsXLqQ8Nv7+/fvCjIwMyo0AXWzcuNFmy5YtlFHlZmZmisuXL6e15fHUAC+qs2fP0j72OzAwsFyXUIK+qVQqEhYWZq453c/PT+Tv7y8RCATNAoM1NTXMY8eOddsNMLpAlK2tbY/7XHs6BLhb19I1zfbt23tExTM7O7uGwYMHNzv3tjdglJaWxqUbcGZra9uwbt26sva2safpqmPI8ePHTe7cuUPpEPfw8OiUpyj0lGNfTzlncDgc8vXXX1MqyxBCSERExEsd0nB3dyfp6ela52dnZxN3d3cya9YsMmvWrF69fE905coVyv7HYDDI9u3baffX3ujcuXMmmpUzCflvQH3cuHF6+z0ok8lo7xH06dOn1eBnZwsPDxeWlpY2+43NZDLJ4sWLK+fPn08ZUB0ZGWnWnqcEODo61k+ePLlZGHz37t3NAjD79u1r9v/58+c/MzIy6vJyWwKBgPIed+7cMf7000/t8/PzKcHu9qCrbu7k5FTn7e1dO2PGDErfR3sHrr/22mvNBqzdvXtXeP78eb3e9H7rrbfEI0aMoKRLRSIR+48//mjW/zNu3DgZ3d/4xo0bzcLa0dHRzbZh/Pjx1WPGjGn2HlFRUc1ec/v2bcqgQHd3d5kuhQi06SnHEGi7sLAwkpCQQBISEkhYWNgLv7w+JScn86ZPnz6IbiDMunXrCr/99tte+aP68OHD5h9++OFAuuD2b7/9ljF37tw2hTb1dR4AgPb56KOPmj0Z58aNG6ZPnz59/jSy8+fPCzMzM58PFGOz2erly5frrXgJvJwqKyuZ8fHxlPuntra2DQsXLmyx0AaLxSLa9tHIyEhKn/HLprcHrHtSgLur9tNLly7R3qsEAOgMCG8DAAD0UNeuXRPU1dVRztXe3t4SS0vLDlce7CnS0tK4ubm5lMcxGxgYqG1sbJ6PgL19+zblBh+DwSCBgYGUDuX2ouu47tu3b/3kyZNlU6dOrbG3t29281qlUpFff/21XZ3X33zzDSW4bW5urrhy5crT0aNHd+gmm6+vryuDwfBq6V9ERARGCYNeffbZZ/1b2y/37NnT7Pt08+ZN2o67hQsXtvrkge4QEREhLC4u5jad1nic4vF46mnTplGq7XbXDbCoqCg+3TlmypQpOldqgv+HAHfLrl69SntNM27cOIkuFfT1gcFgUAKs8fHxgtDQ0DbfQLhw4QLta2bMmFHF4bRrzJfOioqKuK0dax0cHDw6+j6ddQw5duyY1dHgYwAAIABJREFUpbu7+xB3d/chbm5uQ6ytrYctXrzYWTOUwGKxyNq1azu883dWu4OCguxa+5y/+OIL2urrjXrSOcPX17fa2NiY8l1MSEgQyGSyNociATrq8ePH3KKiIq7mdFdX11pPT0/KU5s6Q2d8r9vq+vXrtL/JFixY0Gm/cXVx48YNSjv4fL5q0qRJbaoyPXjwYI/WPsOmoRM6wcHBlOPc6NGjq/v166d4++23xYaGhs2CtVKplHX8+HGztrSz0ccff9xsQFV4eLh5aWkpixBC7ty5w4uPj38etmUwGOTzzz/XywCsUaNG0X7uP/74o52jo6Oni4uLW0BAQP+tW7daR0VF8eXyto0/UqlUtNXN/fz8RIQQQjdw/d69e8aZmZltvoiZO3dulebgq02bNum1+vb/2kH7nbp69WqzazY2m008PT0pQW/N/qh79+41C2JPnTpVOnHiRKnGawQtvYYQQsaMGdOhCpndcQxp7TseFhaGgCd0q/3799uIRCJKcHvjxo0FvbnK/LfffuugVDa/XOfxeKpTp05lzJkzp03HEn2eBwCgfcaNGyfz9PR8fg2lUqnIDz/88Lz69o8//thskOGMGTMq7e3ttVaTBegM169fF2j21xFCiLe3d3XTpxpp88Ybb9D2vdEVcHgZ9faAdU8JcEdFRXXJfnr37t12P6ETAKA1CG8DAAD0UDk5ObQ3NUeMGNHlj+nVl8TERIOAgAAnuh9S48aNkzT+kFIqlaSsrIzyefTp06feysqqU0JfKpWKnDp1itJx3fQmn6+vL6Xz+rfffuuUG1MWFhaKK1euPB05cmRdZ6wP4EWgGWoj5L+Plu7oAIeucvjwYcrx4JVXXqlxcXFpIISQt956i3IMuXPnjnFOTo7eboAVFRWxT5w4YbJ06dKBmvP69etXv2zZMr2GhV4kCHBrl5ub26ZrmuDgYNPGQK+2fydPnuz0ahd0lRm//vprB12eENJUfn4+7faOHDmStnL0tm3brFrb3ujoaH6bGtFFOvsYUl5ezklJSeGnpKTwHz9+zC8vL6ccD4VCofKnn37KnjlzZrufyd4Tj3096ZzBZDKJm5sb5fsol8sZeXl5L21IIzk5mQwYMEDrfBcXF5KcnEwuXLhALly40KuX72mysrIog3sJIaRpgOFFUFhYSLud3t7eXb6d9fX1jNTUVO6aNWtsQ0JCKI9hf++990qFQmGXV5luSiwWMy9fvkwJYgcEBIgIIcTY2Fg1ZcoUSqWsY8eOtes3uZ+fn8TR0fH5YIC6ujrm3r17LQkh5IcffmgWiPH29pZ01cABTT4+PlJnZ2fafgG1Wk0yMjIMw8LCLP7+97/3fe2114aYmpoO9/X1HRAZGanTzeQLFy4I6QZHLFmyREQIIW+88Ua1paVls0R4Rwaub9mypdnguEePHhkdPXpUr092GDNmDO01Z15eHuVz8Pb2plxv/Pnnn88/W4lEwkxNTX3+hBVzc3OFh4dHvY+PT7Pw5IMHD56HUIqLi9nZ2dmGRINm4LutuvMYAh3j7+9Phg8fToYPH078/f1f+OW72+bNmwv++c9/lra+ZO/B5/NVZ86cSZ89e3abB4Ho+zwAAO2zcuXKZgMHQ0JCLGUyGSMtLY1748aNZtdSn3322QvzlDfoueiunQkhZMiQITrdqxk8eHCDgYEB5akzJSUlL22/k6beHrDuCQFubfchOrqflpWVYT8FgC6D8DYAAEAPVV5eTvs4XEtLy145gj4lJYXfNIRkY2MzbPjw4e7Jycm0YaTPP//8ead6aWkpmy44ZWZm1mmfRWRkpICu43rx4sXPK/z+5S9/oVT7zc7ONoyKiupwoGrdunWFXl5eCG4DNEFXLcnY2FjJZnfK08I7lUQioQ2b+Pv7Pz9uzJs3T6JZ2VSlUpEDBw6Yd2XbmlY9d3Bw8Fy0aJGz5hMP7OzsGs6dO5fB4/Ha/dhuQIBbG23XNFZWVrTn8dLS0ueBXm3/tK2zo7755ptmAaMnT57wDx482KaKntra1vSJIk0VFBRwW9tesVjMaksbOlN3H0OmTJkinjJlSpvDTd3d7pb0xHOGubm5tu9jzzvp6omLiwtZsGCB1vl+fn5kwIABJDk5mSQnJ/fq5XuasrIy2v3OwsKiV/4W1obuWpcQQuzs7LpsOxuPi4aGhiOGDBni8d1331Eqec6ePVv0r3/9q6ir2qDNkSNHzGpra5vdr2CxWOrFixc/H8xCV1H4zp07xrm5uW2+kcpkMsmKFSuaBV0OHTpkXVRUxP7999+bHWs/+ugjvQViWCwWOXz4cJZAINBpoLpMJmNGRESYv/HGG4Nef/11J5FI1OI9H7rq5kOGDJENGzasvvH9Z86cSXn6Q3sHrs+bN6967NixzcKF//znP+0197uuZG1tTfudovsOTpo0iXLNUVlZyU5MTDQghJCoqCijpgUIRo4cKSWEkH79+in69ev3POBfWFjIbRxwde3aNUqwnsFgkKlTp3YovN0dxxDoHAKBgAQGBpLAwEAiELQ+7qK3L9+dRowYId20adMLFdwmhJBly5aVtXdwq77PAwDQPkuXLq1sOpCiqqqKvX//fvOgoCCrptdRQ4cOlfn4+GDgFnS5iooK2r5JU1NTnS/shUIh5Tq1qqrqpe13otPbA9bdHeDuqv20srIS+ykAdBkcYAAAoMOWLVvWV1sA90Xl7u7+f+zdd1wT9/8H8E8WYYW9kaEMByqiFStOQKt1i1RF1GrrqnViHXWhVtytqypWBUUBpTjBURStKE4cKCBLmYEAgQQII2T9/ugXfiF3gQQCJPB+Ph7+4eVyOcjxubvPvT7vT3VQUFBeW36GSISfISEQCCoZrKuuriYmJyfLdJwsXry4SHzKxyZ+FwraO4TOnz9vJLmsR48etUOGDGkYjTty5MhqKysrbl5eXqPgT3BwsJG7u3tuaz5/69atVg4ODlx5p7rEY2Njw23uQa+urm77PSkFACFkYWFR19yAC2lBTnHK2gaGhIToV1dXNwpKEIlENG/evIaACZVKFY0bN471999/N2pvrly5YrR79+4OeZioo6MjmDdvXsmOHTsYRkZG0C4ogHjAesSIEcjMzEyltt8WVOmaZvz48ZwRI0ZUPHnyRKd+WUBAgMWCBQtkrszcHtct0lAoFJGjo2OTlURMTEx4Tb0uj/ZoQ27dumUQExOjFxkZmTFx4sRWhZzqtXa/jY2Nec39Hi0sLOqkvaaM5wx5K8x3Bc1VkiQQCGjmzJkyb0+Z19+/f7/M72sP0o7HtmxHW/t33RLSzhcdpXfv3tW//PILo6WzETg4ONSoqak1+UOpq6tLfT00NBQTChs2bFiFmZlZQzv93XffsVesWCEUb0MFAgE6d+6cwa5du+RuG5cvX87cu3evZf326HS62owZM3rU1tY2bN/S0rJu1qxZmIrfbWnYsGE18fHxn5YtW2YjzzTiMTExepMnT7aLj4/PwHu9srKSeO/evSYHDyH038D1ixcvNqrI/uXLF/W4uDjNkSNHyj0bXEBAAN3T07NX/f8zMjI0Tp8+bbB8+XLMAPm2IM85zt3dnUMmk0V8Pr9RgxMbG0tzdnbmxsXFNUqqDhs2rKEPx9XVlZObm9vQX/TgwQPtRYsWsSTfg9B//U2mpqatunbqiDYEb6YOcXQ6XQ0COECZvH37VnvevHnWFy9ezK2f4bEzOHXqlFmfPn1qfvrpJ7na0Y46DwAA5Keuri7y9fVlHj161Lx+2cmTJ00lq78uWbIEqm6DdiESiVp9Q66IbXQF4gHowMBA5ObmBttvR3jHqVAohGMXANBmoBMFAAAAUFLSKgPhTScvD0UGpRT98FxDQ0P466+/0rdt29aow8nMzIxPJBIxD9ykVRmSF4fDIdy7dw8zbe+0adMwHeBTpkxhnThxolFS7tatWwa1tbV5TT2Ibk5tbS1x1qxZ9pcvX86cOnVqqwLcf/75Z05Lps0EoC1t3LixYNWqVaXyvMfAwIAvWRG/vLyczOfzkbJV3w4LC8OETb766qtKGxubRiGg2bNnY4J4mZmZ6k+ePNEcMWJEuz8A43A4pJSUFI2qqioihLcVBwLcjUm7pmEymcr1h/w/e/bsoY8cOVKnPhCTnZ2tfvz4cSMHBwduM29FCEn/eaVVklUkY2NjXlJS0qe2/px6rW1D1q5dW/jHH380VHel0+nkf//9V2vLli1W4lWy/3ed5JCZmflBPMTXUfs9d+5cpvh+y0sZzxnSrqvNzMygeidod9KOu7Y8b7T277olDA0N+V++fMEsLywsJNvZ2SlsoI2s8vPzqenp6VShUIhaEnCLiorK7NmzZ4sC7pmZmZTXr19jQsre3t6NguTa2toiDw8PdnR0dKPK2JcvXzZsSXjbwMBA6OXlVXrp0qWGgNqLFy8a7ccPP/xQTCK1/wQY/fv35z579iz9yZMnmhcvXjSIi4vTycjI0GguiPzs2TOdiIgInZkzZ1ZIvnbx4kW9qqoqzJcrPngIIYS++eYbjomJCU8yHHTu3DnDloT2PDw8qjw8PNgPHz5s6HfZu3evxY8//tiigQLykqeav7a2tsjJyak6MTFRS3x5fHy8tp+fH/P58+eNgtijR49uGFg2fPjwysjIyIZz/NOnT7UXLVrEevnyJSa87erq2uoBaR3RhjR3nTljxgzba9euQXVeoFTCwsKMRSIRunTpUqcJcAsEArRixYruIpEIyTMQpqPOAwCAllmzZk3JiRMnzOoHlaWnp2uIv66np8dfvHhxuwyGA0DarNBsNlvmmyUOh4NZV09PD/qdcKh6wFpy++3F0NAQt59Xnlkt8Y5TGo0Gz84AAG1GKR+UAgAAUC1tXYG6q7K1tcV96Pn27dtWVTnX1NTEfdInPu2rJB4P/5mPhoZGi0v0EQgEpKWlJdDX1+f36tWrxt3dvWLRokVlxsbGmBsgEomETExM6hgMRqMQZ35+PrWkpISE9x55XLp0SR/vZmz+/PmYji9fX98yyfB2eXk5KSIiQnf+/PmYKSWlGTBgQNX79+8bPQysra0lzp49WyEBbtC8rKwsqa/l5OTItS1VX19ZmZub10mGt3k8HuHVq1cabm5uTVaWbU+fP3+mvHz5Ei9sgmlDJk+eXKGnp8eXrEYWFBRk2Fbh7fqq5xUVFaSCggI18fZeKBSiR48e6bq5ufV68+ZNiiJCkeA/EOD+f9KuaSTPg/U2bNhQsmHDhpL6/xMIhEFttW94hg8fXj1+/HjW3bt3GyqSHTx40Pz48eMyNa7W1ta4Ie//XcNh2oWTJ0/ST548SUcIobS0NLVevXr1a+Gut4n2bEMsLS35vr6+5X379q0dNGiQk/hnVVVVEX///XeTgwcPFirbfstDGc8ZAoEA4c2QQ6FQRFZWVu0eIAWgR48euO2oZJhS1VlaWnJfv36NCXU+e/ZMy87OTuZ7S3k4OTlVC4VCVFJSQmEymY0CWZWVlaT9+/dbFhYWUi5cuNCu/Txnz541lAwlq6mpiebMmYP5PcyaNYslGd7OyMjQiI+P1xg2bJjc9whr164tFg9vi1NXVxeuXLmSKe82FWnEiBHV9W0+i8UiPnnyRCsuLk773r17etJmN4uKitLDC2/jVTd3dnaukgzdE4lENGnSJFZQUJCJ+PJbt24ZcLncfCqVKvfA9X379tG//vprvfrvOT8/n3rkyBHMDGht4cWLF7hth7W1Ne416pAhQziS7c2rV6+0+Xw+SkxMbPib1dDQEA4dOrThfOzh4cGRfE9lZSUxJSUF8z2JV+xuqY5oQwBQdnj9rQghFB4ebowQIly6dClHFQPceD+XUChEK1eu7C4SidDPP/8sU3izI88DAAD52dra8r755hv2nTt3MBXzEULIx8eHqampCX+PUpw9e7ZN1lXG9duDtGvnT58+aeAtl5SamqrG5XIxz6HNzMyg30mKzhTgbi9WVla4x2l6erq6LO+Xdpza2trWtnbfAABAGtW7QwUAAAC6iDFjxnDU1dUx4ehnz57pMJnMFpd9klZdsKnR0SUlJbgDvvT19WUeET148GCOSCR6U/9PKBS+qaysfJ+bm5sUExPz+ddffy1pKoSN92BLJBKhkJAQ3I4reVy6dAm3KtCAAQP6EgiEQeL/3Nzc+uCtGxISIldloYcPH6a7uLhUSS6vD3DfuHFD5qmRAeisRo0ahQkcIIRQeHi4Ad7yjoIXNkEIoQ0bNthItiFqamqD8KaRvnnzpgFep5AibNy4sSApKelTbm5u0pcvXz5MmDABU+GuoKBAbe7cubZt8fldmXjAmsFgqNz2FUXaNU18fLxOWVmZUvZL7N27ly5eZbOwsFDt1KlTuMEuSRMmTMAN49y7d09PIFC98REd0YY4OztzraysMOHNFy9eYAJK0ihr26eM54ybN2/q4A1kdHFx4cCDYNAR+vTpU2dhYYF54Jaenq7x4cMHKt57VJGHhwfu+eLvv/9u9T2uNElJSZ9SUlI+lZSUfIiOjk4zNTXFPCgPCQkxuXjxImZmqrZ05coVzP10XV0dwcjIaIBk2zhv3jw7vG2cO3euRUHggQMH1g4dOhT3u5g6dSruAPOOoq+vL5wyZUrloUOHCpOSkj4FBwd/xgsh5ubmqkkuy8rKorx48UJHcnliYqKW5O+YQCAMkgzsIYQQm80mR0RE6LZk3wcPHlw7adKkRuHC33//3by2trbNp5++desW7t/UmDFjcO83R44ciTke8vPzqREREbrV1dUNv/ABAwZUUSj/PwaiX79+XCMjo4a/qfT0dM0bN27o4BVL8PT0bHXl7Y5oQwBQdgsXLizZvn17Pt5r4eHhRr6+vjbNzWCgjEJCQrLGjh2LGZQhFArRqlWruv/555/N9kt39HkAANAyq1atKsZbTiKR0Jo1a0rwXgOgLXh4eHBIJBKmj+jZs2c0Wc6td+7cwZyDEELo66+/hkJWTRAPQD979kxlt99e/necYpY/f/5cpmfu0o7TgQMHYp7nAwCAokDlbQAAAEBJaWpqitzc3CrEp5VFCKGamhri1q1bzQMDA3E7optjZ2dXR6FQRDwer9HDo+TkZKmjo9++fYv7mr29PW5FtLYwZcoU9tWrVzEd0UeOHDFbtGhRma6ubot63nNycnA7ruX1+PFjXQaDQZK1cqO+vr4wNjY23dPT0/Hdu3eYCtw+Pj72YWFhn6dPn477MBG0Xvfu3RWyjiqsr6qVuL28vNh//PGHheTykJAQYz8/v+Lu3bsrRVWGiIiIVk8LzWKxyJGRkTq+vr7litgnaaytrfk3btz4MmjQoF4fP35s1PbExsbq3bhxgzZt2jToMFUgqMAt/ZqmqqqKuHPnTrOjR48WdNS+SePs7MydPn16aWRkZMPfd2xsrExBNkdHxzpHR8cayels8/PzqceOHTNau3Zth1bwbI32bEPU1NQwD4QkZ2OQlTK1fcp2zuByuYQdO3ZgzrUIITRp0iSo2gk6zDfffMM+f/58o9CQSCRCmzZtsrxz586XjtovRZo2bVr5unXrMPfmd+/e1X/+/Dlj6NChbTrTzMSJEzmRkZGZo0eP7iUZLt28eXM3b2/vcg0NjTYfwPHw4UOt7OxsmapgNeXmzZsGPB4vTzxMK6uffvqpGO9h7urVq3HDMspiwYIF7EOHDlVLVuDGC3RLGzwkr4sXLxrOmzevReeHvXv30u/cuaPP5/MJCCFUUlJCKSkpkf8Lk0NoaKguXhVeAwMDvqenJ+4DeE9PTw6BQEAiUePD/9ChQ+bi/8cL/X/11Vece/fu6SP038wWhw8fxlycGxsb83r16oVbEU4eHd2GAKCsdu7cWUQgENDOnTu7Sb52+fJlI4QQCg0NVakK3GpqaqKoqKgvU6ZM6RETE9PovlQoFKLVq1fbIoTQihUrSqVtQxnOAwAA+Y0bN47Tq1evmtTU1EZ9TO7u7mxHR8dWX090ZosWLUKLFy+W6z2qun57VOrW19cXuri4VCUkJDQqrMBgMNTCw8N1m+qjEggE6Ny5c7hFMSZMmADPQJvRGSpwtxcDAwOhs7Mz5+3bt42O07y8POqtW7doU6ZMkdr/29RxOmvWLExREAAAUBTVuTMFAAAAuiB/f3/caeHPnDljevLkyWYrz9bU1BA2bdpklpOT0/AwTFNTU9S3b1/MNOuxsbG6LBYL99ogNDQU97Mkp4RtS76+vmxHR0fMg6f8/Hzq9OnTe1RXVzdbrenWrVu006dPN/pZzp49a6CIKph8Pp8QFBQkVzXg+gD3wIEDMb/H+gD3tWvXWh0sB0BVDRs2rGb06NGYTr+KigrStGnT7IqKipqdhSA+Pl5j//79MlXLbYnHjx9rfvnypdVhE4T+ewCmiO00h0KhoMOHD+fhvbZt2zbMw82uRhUrZKtCBW5p1zQnTpww/+uvv5SyOuCePXsK8ALEsti0aRPuz7tlyxar6OholZ5doz3akIKCAnJOTg6mbcWr4C4rZWj7lO2cUVtbS5g9e7aNZKAdIYSMjIx4a9asUdmBBkD1bd26lUGlUjFt8N27d/U3bdrU7EglgUCADh48aBQfHy/TFM4dwcrKij979mzM3xmfzyfMnj3bLj09vdkBK8nJydQtW7a0eOTW8OHDq2fOnInZh/z8fOqRI0daVMlaXsHBwQq5Bi4rKyNHRka2qBqoj48PW7La+6BBgzgdEX69fPmyrpeXl+3bt2+bPV8IhULEYrEwBXqMjY0xg1wVMXgIIYT+/fdfXQaD0aLZ4Pr06VOHd7y1lfv372stX74cdwT0qlWrCtXV1XGv88zMzAQ9evTATIstOfB+5MiRmL6cYcOGNVom+R6E/puZrrl9l4UytCEAKKsdO3YU7dixA/fa//Lly0Zz5sxRuQrcVCpVFB0d/XncuHGY8FB9gPv48eNS23plOA8AAFpmyZIlmAGFK1euVOpBhqBz8vPzw+143rBhg3Vubq7UwqFbt241S0lJ0ZRc7uTkVD158mQoJCMDVa/A3Z7WrFlThLd87dq11iUlJVKvYaQdpy4uLlXSBv4CAIAiQHgbAAAAUGIjR46s9vb2xlTMEAqFaMWKFd1nzJhh++rVKw3J1xISEtTXr19v3r1793779++3lJyGdvbs2Zhtstls8tSpU+2ysrIagt5cLpewa9cuk4iICMxDW2dn56q+ffu2W+VtEomEDh48mIc33dGjR490BwwY0DskJERPMsRdWFhIPn36tMGQIUMcp06d6piWltboASje9MyGhoZ8Jyen6qb+GRgY8CXfFxYWJvfDbX19feHDhw8z8ALcXC6XMGfOHPurV69CgBt0WYcOHcrX0NDAPFH78OGD1sCBA/scP37cUHLgSWlpKSk0NFTXw8PDfuTIkX1evXqFeWCuKHjTs6urqwuba0OsrKww7efDhw/1muo8UiRPT8+qESNGYKpaJCUlaV65cqVLT4GrqgFrZQ9wS7umEQgEaNmyZT28vLxs4+PjNSQfoH/48IHabjspwcHBoW7OnDktmoJ24cKFLLxpP2tqaojTp093+OGHH6wSExMxP1tKSopCgr1trS3bkPT0dDVvb+8eXC4XMzDPwcEBE6SSR0e3fcpyzmAymaTAwECD/v37975x4wZuiCMgICCPRqOpVqKljYhEInTt2jW0f/9+tH//fhQREYGpxtqZ1lcWdnZ2vBUrVuAOhNm/f7+lh4eHfWxsrJbkQNzk5GTqrl27TOzs7Ppu2LDBBi/Yqkz27t1bYGRkhAna5ubmUocMGdJ79+7dJpIBqcrKSuKNGzdoU6ZM6e7i4uJ0//79VrVfu3btKqRQKJiD4ujRo+aSfQmKVltbS4iKisIMgjY3N69rrm2k0WiYUdghISEtCqaRyWTk5+dX2L9//6r6f+vWreuQCyoej0e4fv264aBBg5xcXFx6BQQEmLx+/Vpd8ljPzs6mzJo1yxZvVorhw4c36l+Ii4vTzMzMxFxj2Nvb1zb3e5bsg+HxeITg4GC5Bq6LCwgIKGzNYKzmCIVC9PLlS43vv//eauLEiT0rKiow58pevXrVrF+/vslrPFdX1yYD1iQSSeTu7o55gD969Ohmg9lubm4KK4SgDG0IAMrK39+/eOfOnbgB7itXrhj5+PioXICbQqGgqKioL+PHj8cNcK9Zs8b22LFjmHOhMp0HAADyW7x4cengwYM59depnp6e7KaqxwLQVnx8fMrxBiIWFBSoDRs2rNfly5d1+fz/f3SanZ1N+f7776327dtnKfkeAoGAdu/e3aIZprsqCHDLxtfXl433zP3Lly/qbm5uvW7evEkTv79u6jglkUiiQ4cO4V5PAgCAoih15zUAAAAAEAoJCcnJysqivnnzptEUP/97CG947do1Qz09Pb6xsTGPx+MRmEwmhcPhNBnkWLFiBfP48eOm+fn5jUJDT5480bG3t+9vZWXFVVNTE9LpdGp1dTVmsBeBQEDbt28vUMxPKLspU6ZUBgQE5G7atMla8rWMjAyN77//3m7JkiUiMzOzOjU1NSGbzSY3NQXv06dPNTMyMjCV2Pbs2ZO7ZMmSJqdAOnHihMGKFSsaVXBKTk7WfPv2rfrAgQPlChbp6uoKHz58mOHh4eEgOZUTl8sl+Pr62otEokxvb2+Zpg9bsWKFzaZNm5otJx4WFvalf//+7RbAB13b/v37Lf766y8TGdbLmzhxYkPHyqBBg2rPnTv3Zd68efaSgYWCggK1VatW2fr5+dmYmZnVaWpqCisqKkjFxcVqLXkAV1JSQunbt2/v5tbr0aNH7a1bt7K4XC4hKioKUzF4+vTppWFhYblNbSMjI0PN0dGxn/gyHo9HCAoKMti4cWOLwqLy2rFjR4GnpydmcEhAQID5rFmzpE5z2NnVB6BHjBiBzMwUW4ROPGCtittvraauaa5fv254/fp1QxqNJjA2NuaRSCRRWVkZpbS0tEP7LXbv3l145coVo5qaGrmgGsuTAAAgAElEQVQHv9+6devzkCFDemVlZTV6SM7n8wnBwcEmwcHBJnp6enwjIyO+SCRCpaWlZDab3aqfV952rDWfpYg25NKlS0YxMTENgaHS0lJyU234nDlzpE4DLqu22G9pVq5cWbR06dIyhP67puuoc0b9tSGfzyeUl5c3e55ctWpVYXPXwl3J33//jbKyslDfvn0RQgglJSWh69evIy8vr065vjI5cOBAYWpqqsbt27cxfzuPHj3SffToka62trbA1NSU9792lFJeXt6iQQ0t+btWBEtLS/7Vq1czx40b17O2trbRuYbNZpO3bdtm5e/vb2VmZlZHo9EElZWVpOLiYgqfz1dYqNre3p733XffMcPCwhrNVlNUVEQ5evSokazXppMnT7aXZcaK+Pj4NF1dXSFCCF25ckUX7zu7ePHil+YqW61fv9780KFDFuLLHj58qMdkMklGRkZyT6+1bt065rp165RqxoH3799rvX//Xmvr1q1IXV1daGhoyNfS0hKUl5eTS0pKKHhtuZ6eHt/X15ctviwoKAgT5NPW1hZ8+PAhRUNDo8nvbOjQoY4vXrxoNGtIeHi44a+//tqiexZbW1ve/PnzS/766y/TlrxfUnJysmb9tU9VVRWxuT4xY2NjXlRUVIampmaTP/fw4cMrw8PDpQ7Q7927d42Ojg7mC/j666+rtbW1BU3tw+jRoxUWtlKGNgQ0LyQkBHl5eSFtbe0m1+NwOOjatWsIIaSy6yub7du3FyOEkL+/v5XkaxEREUYikQiFh4fn4BULUVYUCgXdunXry5QpU3rcu3ev0TWSUChEa9eutRWJRGj16tUN907KdB4AAMhPW1tb9OrVq7SO3g8AEELo+vXrn7/66qveDAaj0SDS/Px8qo+Pj/3ixYsF5ubmddXV1aTCwkKp/U+//PJLwbRp02AQgpzEA9aBgYHIzc1NpbbfHohEIrp27doXV1fX3sXFxY0yApmZmerTpk1z1NHREZiamjZ7nG7fvj3fw8MDqm4DANoUhLcBAAAAJaehoSG6f/9+xvz5822io6Nxq1qw2Wy5wj6ampqiyMjIz2PGjOkp+UBJKBSinJycJqtc+vn5FXh5eckUJFa0jRs3lmhqago3btxojRek4nK5hOb2vx5exzWVShXJEtyZPXt2+dq1a0U8Hq/RA69z584ZDhw4kC7L54urD3B7eno6SIba6gPcCCGZAtyy/vwcDgdmYQHtpqCgQA2vKpyksrIyTFvm4+NTTqFQMhYvXtwdr63j8/kEycEoLcHj8QjJycmYadHwPg8hhCIiInTx9mfWrFnNBt4cHBzq+vbtW52UlNTo88LDww3bK7zt4eFRNWLEiIonT540CjF+/PhRKyIiQmfmzJkd0s53NFUPWCtzgFuWa5rKykpSZWWl0jw5t7S05C9atKjo+PHj5vK+19jYWPD48eO0WbNm9Xj+/DkNbx15r+GaI2871hqKaENKSkooTQ20EzdhwgSWItql9tzvoqKihu+2I88Zsl4bqqmpiX777be8DRs2QBBDTH3weeLEiQ3LkpKSOu36yoRIJKKrV69mLV++nBcUFIQ7CJDD4ZCaG7wsi5b8XSvKyJEjq+/du5fm6+trR6fTMdfLQqEQyXId3Ro7d+4s/Pvvv40k72+PHDlitnr1aqa6unqzoWy8gdF4xD/j4sWLmHtyMzOzOryKxpJ8fHxYkuHturo6QnBwsP769euVKoStCLW1tUS840MckUhEv//+e66hoWFDeJ3L5RJu3bqFue7y9PQsby6whxBCU6dOZUmG9j5+/Kj17t07dRcXlxbNiLFz587CsLAwI0X87VZXVxNlufZBCKGBAwdyIiMjv3Tv3h1TqVqSp6dnkynUIUOG4AZNyGQyGjBgQNXTp09xZ1DT0tISDhkypEaW/ZWVMrQhoGnv3r1DCCE0f/78Jte7du1aw7qqur4y2r59e/H/CpFgAtx///23kUgkIly+fDlbFQPcU6dO7XH37l2pAe41a9aUKuN5AAAAgOqytLTkP3jwIN3Ly8suPT0dcw/I4XBITd0bEolEtG7duoIDBw7gzrQFmgcB7ubZ2NjwHjx4kDZjxgw7vOOxoqKCVFFRIfU4JZFIIn9///xt27YVt+2eAgAAQhDYAQAAAFSAvr6+MCoqKuv06dNfHBwc5HrI4+rqWin+4K7ekCFDal68ePEJb+ogafT09PgnT57MOnToUIfeVK9cubL0+fPnKRMnTmTJ07FuamrKc3V1rUIIIR6Ph27cuIHpuB45cmR5fRWwphgaGgqGDh2KCfdcvXrVULI6sKzqA9xfffUV5jupq6sj+Pr62kdEROA+AASgs/P29q549+5dyuzZs5lUKrXZh0v19PT0+CNGjGiTCg5407Lr6enxJ06cKNPnTZ06FVO1MTExUevDhw+tDqLLyt/fH3cWhYCAAAu85V2FeACawWDA9hWo/pomMDAwy97eXu4HvQ4ODjW7du3KmzNnDrv5tRXD39+/SEdHp0UndysrK/6TJ0/S9+zZk2thYVEn7/sHDBhQ9ccff+SMHj1a+crYofZpQ0gkkujHH38sunHjxhdFbbMj2j5lPmeQyWTRxIkTWU+ePPkEwW2gbKhUqujcuXN5V69ezXBxcZGr2pGTk1N1jx49VGKmoVGjRlUnJiamLFmypEhbW1vmc46mpqbQ3d291TOm2Nvb87y9vTGBZwaDoXbs2DGp1Ydbo7CwkPz48WNMtfOJEyeyiMTmH1sMHDiwtkePHphribCwsDbZ3/Zib2/PdXJyqiYQ5BtnZWxszDt//vznH374odGgoL///luXxWJhBh189913MlWQnzNnDu73ce7cOcx5TVZmZmaCpUuXFrX0/fKysrLi7ty5M+/FixdpsgS3EUKoZ8+edaamplLXHTFihNRrMzc3N6nn9gEDBnDIZMXXVOroNgQAZbdt27bi3377DXfK+8jISMNZs2bZtrQ/t6NQKBR08+bNLxMmTMAMBhWJRMjPz8/28OHDRsp4HgAAAKDanJycuAkJCanLly9nyHPtOWDAgKqbN2+mQ3C79cQD1s+ePVO57beHfv36cd+8edOi4/T+/fupENwGALQXqLwNAAAAqJAlS5awlixZwoqOjqbdv3+f9uLFC+38/HxqRUUFqaamhqShoSEwNDTk29vb1wwbNozj7e3N7tevn9SH1U5OTtw3b96kxcbGakVEROgnJCRo5eXlUSsrK0l8Pp+gra0tMDQ05Pfv37/K09OzYuHChazmppZtL87Oztzo6Ogv6enpapGRkbpPnz6lpaamarDZbHJlZSWJTCaLaDSawNbWluvs7Fw1ceLE8kmTJlXWPyST1nHt5eUl8xTx06dPZ8XFxTV62FxUVESJioqitXS6Lx0dHWFsbGyGp6enQ0JCQqMK3HV1dYR58+bZi0Siz7JUBwegs7G1teWFh4fn0Ol0+uXLl/WePn2qnZSUpMViscgVFRUkAoGAaDSawNramuvk5FQ9fvz48unTp1e0RbtVVFREwgubjB8/ni3rw/g5c+awAgICukkuP3v2rOGxY8dwg4WK5unpWTV8+PAKycpwHz580IqMjNSRpdp/Z6XqFbKVuQI3QggtXbq0bPHixWW3b9+mxcTE6Lx8+VKbTqeriV/TaGlpCS0tLbn29va1rq6uVZMmTaro2bOn3AHo1jI0NBSsWLGCsWfPHsuWvJ9EIqFff/21ZP369SV///237qNHj2ivX7/WLioqorDZbHJdXR1BQ0NDqKOjI7CysuLa29vXDh06lDN58uQKa2trvqJ/HkVSdBtCIpGQhoaGQF9fn29vb187bNiwynnz5rEcHR0V+r23d9unDOcMEomEyGSySENDQ6CrqyswNTWts7W15X711VdVM2fOLLexsZEpzNYVOTg4NKpUnZSUhLp3795p11dWXl5eFV5eXhVxcXGa0dHRus+ePdPOzc2lstlscnV1NYlKpQr19fX5dnZ2NUOGDKmaPn06e+jQoQqtbtvWDA0NBadPn87fu3dvweXLl/WePHlCe//+vVZpaSm5oqKCLBQKkZaWlsDS0rLOycmpesyYMRXe3t7l+vr6zQ4+lsXOnTsZkZGRuNW3V61aJVP1bXkEBQUZ4M0EIcuMBPUmT57MOnr0aKPZMd6/f6/18eNHalN9Icps6NChNUlJSZ9ycnIoMTEx2i9fvtRKTU3VyM/Pp5aVlZHrZyDT0tISmpiY1PXu3bvm22+/Lff19WXTaDTMsYBX3VxLS0so62xq1tbWfBcXF47kDGFXr141OHr0KL2llWq3bdtWFBQUZILXLyMvAoGAyGSySE1NTUSj0fj6+vp8S0vLut69e9d4eHhUTpkypVKWAQGSBg8eXClttpgxY8ZIDW+PHj2ac+DAAdzXhg4d2mYD8jq6DQHSubi4IC8vr2bXE19HVddPSEhodr2OsnXr1mICgYC2bt2KqcB99epVw5kzZ6KIiIjsDti1FqsPcE+bNq3H7du3G1XgFolEaN26dTZ4A5GV4TwAAABAtdFoNOGJEyfou3btYly6dEnv33//pX38+LHhWQ2VShXp6uryLS0t69zc3ConTpxYPnbsWLkGZIOmQQXu5tUfp7/99lthWFiYflxcnPb79+/rj1NyXV1doz4JCoUi+v333/Pc3d2rO2qfAQBdD0EkUor8FQAAACWTmJiY7ezs3OmmmQUAAIQQMjExcS4pKekyAxmNjY35xcXFiR29HwAoO1NTU+fi4uIu0zaYmJjwi4qKoG0AAAAJZmZmzkVFRV3mfGBqaspnMBhwPgAAAAAUDK4pAACqztzc3JnBYHSZdszMzIxfWFgI7ZiKgz5eoOwsLS2dCwoKuswxamFhwafT6Up3jN6+fVvby8vLUTzEraenx3/48GGai4uL3LOGSkpMTDRydna2be12AACdG4S3AQAA4ILwNgAAAAAAAAAAAAAAAAAAAAAAAAAA6GzOnDmjv3Tp0h7i2UkzM7O6p0+fptrZ2bVqpkIIbwMAZCH/XHEAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAKmjx4sWsrVu35osvYzAYat98841jUVERqaP2CwDQdUB4GwAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAF3Grl27ihYsWFAsvuzLly/q48aNc6isrIRcJQCgTZE7egcAAAAAAAAAAAAAAAAAAFUREhKi5+/vb9mS906YMIF94sQJuqL3CXS8n3/+2fLOnTt6LXnvzp076fPnz2crep8AAAAAAAAAAADQtODg4Lzg4OC8jt4PAEDXA+FtAAAAAAAAAAAAAAAAAEBGbDablJ2drd6S9zIYDIqi9wcoBwaDQWnpccFms2E6ZgAAAAAAAAAAAAAAuhAo7w8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAADtgCASiTp6HwAAACihxMTEbGdnZ2ZH7wcAAAAAAAAAAAAAAAAAAAAAAAAAAACqIDEx0cjZ2dm2o/cDAKDcoPI2AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAtAMIbwMAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAEA7gPA2AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAtAMIbwMAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAEA7gPA2AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAtAMIbwMAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAEA7gPA2AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAtAMIbwMAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAEA7gPA2AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAtAMIbwMAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAEA7gPA2AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAtAMIbwMAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAEA7gPA2AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAtAMIbwMAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAEA7IHf0DgAAAABAuujoaNrkyZMd8V4jkUgiCoUiUldXF+ro6AiMjY15tra2XBcXl+pJkyaVOzs7c1vymWVlZcTQ0FD9x48f0z58+KDJYrHI5eXlZCqVKtTV1RVYWlpyhw0bxpk4cWK5p6dnlSzbdHV17fn69WttyeX29va1qampySQSCfd9fn5+FocPHzYXX2ZhYVFHp9M/Sq47Y8YM22vXrhlKLheJRG+k7dexY8cMV69ebSu5PCoqKn3SpEmVCCFkaWnZr6CgQE3aNuQlvm0AOqOm2i1ZSP7NSms/xKmpqYk0NTUFZmZmvJ49e9Z8++235b6+vixtbW2RvJ+fkJCgfv36db0nT57QsrOzqeXl5eTq6moijUYT6Onp8fv06VMzYsSISh8fH5a1tTVf8v15eXnkfv369S0vL2/UsFEoFNHz589TBg0aVNvU5y9btqzb6dOnTSWXT506tezGjRtZeO959OiRZnR0tG58fDwtPz+fWl5eTuJyuUQdHR2Bvr4+v3///lUjR46snDt3LtvQ0FAg7+8EAEWQ1jYcPXo0e9WqVaWKfh9CCFVXVxPCwsL0Hj16RHv79q12aWkpuby8nEwmk0V6enp8U1NT3tdff105bty4ismTJ1cSic2Pb5d2vaGvr8/Pysr6qKurK8R7n7RrDrzrFLzrH1kNHjyY8+rVqzShUIhcXV17vnnzBtN+/v777zl+fn7MprYTERGhM2vWLAfJ5TY2NtykpKRkvPa1pqaGcOXKFd3Hjx/T3rx5o8VkMilsNpvM4/EI2traAgsLi7revXvXuLu7V8yYMaPczMxMpvYoLS1NLSIiQi8uLo6WkZGhUV5eTqqsrCTRaDSBrq6uwN7evmbkyJGV3t7e7D59+tTJsk0CgTBI2mv79u3L3bhxY0lT72cwGCRbW1tnLpdLwHsd7/hMS0tT69WrV7+mtkskEpG6urpQW1tb0K1bN66Tk1PNpEmT2DNmzKiQdr0MAAAAAABAV9Oa+8SmtFe/uLT+7ea0pP9bGmn3nampqR979uzZ6L5K2v2sJDU1NZG2trbA2tqaO2DAgKo5c+aUjR07VqbfU728vDzy5cuX9eLi4mjJycmabDabXFlZSdLQ0BDq6enxbWxsuCNGjKicPn06e/DgwU32sdWTpX+fSCQiTU1Ngb6+Pr/+vvXHH38sMzY2hn400Gaa6kc/c+bMl0WLFrGkvRevX6O1bSAAspD1+Q+FQhFpaWkJLCws6pydnatnzJjBmjZtGvRvgTYnyzFKJBKRhoaGUEdHh9+9e/fawYMHV/n6+pbJem0BAACKBOFtAAAACmFsbOzMZDK7zHnFyMiIX1JSktiR+yAQCAgCgYBQW1tLZLPZ5NzcXOqbN2+0r169arh161argQMHcnbs2FEwefJkmYLCHA6HsHnzZvPg4GATDoeDuXvm8XgkDodDotPpaq9evaIdPnzYfODAgZzdu3fTv/32W05LfobMzEz1wMBAg59//rmsJe8HoKW6WptlbGzMLy4u7tA2qy3V1dUR6urqyGw2m5yamqpx8+ZNA39//26nTp3Knj59eoUs20hISFDfsGFDt3///VdXJMJmvlksFpnFYpGzsrLUb9++re/v72/l7e3NPHToEF08gGhlZcUPCAjIXbFiRXfx9/N4PMLixYttExISUqUFRJ8/f65x9uxZE8nlBgYG/MDAwFzJ5TExMVpbtmzplpCQgBtuLy0tJZeWlpIzMzPVr127Zrh161bB999/X7J3795CGo2GGzDt6oyMjJxLS0u7TNtgaGjIZzKZna5t4PP5aPfu3aYnTpwwZTKZFMnX6+rqCNXV1WoFBQVq79690zp16pSZg4NDzfbt2wvmzp3Lbslnslgs8u7du00PHjxY2PqfoPWIRCIKDg7OdnV17VNbW9uo0dmxY0c3b29vNt4AFIQQqqioIK5du9ZGcjmBQECnTp3Klgxu19TUEHbt2mV65swZU2l/P2w2m8xms8kpKSmaV69eNfTz8xPNmjWLGRISgmnb6mVkZKitX7/eMjo6Wl8gEGBC0vXbzMnJocbGxurt2rXLasKECWUHDx6kS4YN5HH27FmT5sLbx48fN5YW3G4NoVCIqquridXV1cTi4mLK27dvtS9evGhsb29fGxoa+sXV1bVG0Z8JQHuSNWgly2CHpuCFjjoq7NQRg2nkIUsYi0QiicQDU4MGDaqaOXMma9iwYU22SYoYjCTLumPGjLGLjY3Vw3vt4MGDOb/88kuTv+N67THoHADQ9ZibmzszGIwuc49pZmbGLywsVLl7zI7oF++M6urqCGVlZeSysjLy+/fvtc6fP28yePBgTnBwcLaTk1OThWaKiopI69evt4yIiDDCu9eqrKwkVVZWkvLy8qhPnz7V2bt3r+WoUaPK9+/fTx8yZEir75OEQiHicDgkDodDysvLo8bExOjt2rWr26+//krftm1bcWu3r8osLCycCwsLu0w7Zm5uzi8oKOjwdmz37t2WCxYsYJHJXeZXr1CWlpbOBQUFXeaXZ2FhwafT6R1+3Irj8XgE8f7A8PBwI0dHx5pz585lDx8+vLqj96+jGRsbD2AymV0myW5kZCQoKSl539H7UU8oFKKqqipiVVWVWmFhodqzZ890jh07Zj5t2rTSS5cu5WhqaraqrwUAAOTRZS5YAAAAtC0mk0keNEhqAbtO582bN0p/Dn379q32lClTHBcsWFB85syZvKY6eVJTU9WmT59un5qaqiHvZ0yePLnnxo0b6QEBAYyW7Oe+ffssFi1axKJSqXAjBNoNk8kku7m5ISMjo/r/o4SEBPTVV181LGvFtjHb6ujt37p1S+nbLEUrKiqizJo1y/6ff/5JdXd3b7Iz8NSpUwZ+fn42kgHHpnC5XEJoaKjxo0ePdC9fvvx5xIgRDZ/x888/l0VGRhr8+++/uuLveffundaBAweMN23ahAkFCgQCtGTJElu8gOKhQ4dyJSvUbt++3XTPnj3dBALZCwBxOBzSiRMnzO7fv6977dq1z809OOuKSktLyT/99BPua5GRkai0tBRpaWkhhBCqqqpCRkZGaMaMGSq7fmcMqhcWFpJnzJjR4/nz5zR53peRkaExb948u4cPHxafPn06j0LBZL6bFRgYaPrLL78Um5qaKkVlrn79+nF/+eWXgt27d3cTX15ZWUlatmyZ9Z07d77gvc/Pz88CryrZ3LlzSySDCUlJSdSZM2f2+PTpk6Y8+1ZXV0eIjY3Vlfb6jRs3aAsXLuzBZrNlPkYFAgGKiooyiIuL0z137tyXGTNmyDR4R1JmZqZ6VFQUTdoASD6fj86fP2/ckm23VGZmpvrYsWN7JiYmJtva2vLa87O7KjMzM+eioqJO10ZKY2pqymcwGEr1oLezaM/BNG1FIBAQ6sNM+fn51Pj4eJ1jx46Zu7u7l0dERGQZGRl12HmPwWCQHj9+LPV8EhYWZiRreFsaGHQOAGgNBoNBPn/+fIve++nTJ3Ty5Em0fPly1Lt3b8XuWBttf8GCBSp3/dSR/eJdwevXr7VHjx7d8+HDh2n9+vXD7YeKj4/XmDlzpr28s18+fvxYd/To0bSDBw/mrlixQuHVhmtqaojbt2+3ys3NVTtz5ky+orevKgoLC8n379/v6N1oN2PHjlWKdiwnJ4d6/Phxo7Vr17bqWrarKigoIH/69KlF73316hVas2YNOnLkCHJ1dZW6rKXaYvu9e/dWiuO2Oenp6Rrjxo3refPmzfQxY8bINTNDZ8NkMklkMhn1798f/fvvv7jrjBo1Cn38+BF16/Zf125+fr7Krp+dna30QXWRSISuX79uOHXqVNL9+/c/d/T+AAC6DpU4iQMAAACgMQsLizp9fX2+QCAglJeXk4qLiyl4gT+EEDp//rwJi8Ui37hxIwvv9YKCArKnp2dPaZ2j2traAjMzM151dTWxsLBQTbIirUAgQHv27LEUCoVo7969cndU5+fnUw8fPmyEF2ZUBj179qzR19fHfZhOp9PV8EJFTk5OUoOiurq6ShHoAqhRyNnIyAh99dVXrQ5YSwtRq8r221J9u6WIbVEoFJGjo2MNQv8FAAsLC9WkVEYibNy40aqpqn1nz57VX758eXdpr5uamvJ0dHT4xcXFauXl5ZjPKCgoUJswYYJjXFxcqouLS8OUamfPns0ZMGCAk+R+BQQEWM6aNYvdvXt3nsRyk6SkJEz48ZtvvmEvXLiw0RSZW7duNQ0ICOgmuS5C/4V5zM3N6zQ1NYUMBoOC93tJT0/XGDNmjGNCQsInS0tLhXwnXQGRSETu7u7IwcEBiUQilJmZiZKTk1V6/djYWNl+eBXB4XAIY8eOdUhOTsYNEmtoaAjNzc3reDweoaCgQA3v2ik4ONiktraWEBYWJrUidBOfT/L39zcPDAxsk4e6Dg4ONWpqak0G9ezt7RtN7ejv719048YNA8n25e7du/rh4eG6Pj4+5eLLnzx5onn+/HlTye1aWFjUHT9+vNHPlZaWpjZ69OheTQ0CMDEx4enp6fGrqqpITCaTIku16piYGK2ZM2c68Hg83HUNDQ35BgYGvLKyMgreZ5eXl5Nmz55tf+vWrfSWVsH7888/TaSFt8PDw/XkDRU0xdjYmGdiYsJD6L+HBMXFxRS8ivEVFRUkf39/swsXLuQp6rOBdEVFReSAgABEp9PRyZMncddZvnw5srS0bLRMVdffsmUL9BG3ofYYTNMRHj16pDt27FiHhISE1I6a+jooKMiAz+dLPbe8e/dOKykpidq3b99WDVqEQecAgPamisFtVdTR/eKqzsbGhqutrS1ACCEul0vMz89XwyuMwGQyKQsWLLB98+YNpn/uw4cP1G+//bZnZWUl7sWEnjkj8CEAACAASURBVJ4e39jYmFdRUUEuKirC3CfV1tYSV65caUuhUERLly6VeaCVpqamsHv37g33z8XFxZSSkhLcUdxnz541nThxYvm0adNkmuEUAEU5cOCA+bJly0o1NDTgGrSdSAtRu7q6oiNHjrQ6wN3W2+9I4s9/eDwegU6nU6uqqjDnhOrqauIPP/zQPS0tLbmrH9uBgYHozJkzUl+nUCgoMDAQeXt7I5FIhK5evaqy6+vp4U6W1a7Ej9HS0lJySUmJGl5xpAcPHuhFR0fTJk2aBOd9AEC7kLmyHAAAAACUx8aNGwuSkpI+ffr0KaWgoOBjWVnZ+9DQ0MyBAwfiPsC9efOmwZYtW8zwXvPy8uqB10HdrVs3blhYWCaLxXqfkZGRTKfTP37+/PnDvHnzcEPWBw4csLx586ZcVS7r/fHHH+YcDkfhU88rwsOHDzOTkpI+4f3z8PAox3uPtPWTkpI+iVfnBcpFPADNZMpf0KK56tfKvv22Vt9uNfdPlm0ZGxvz6tdPT09PKS8vfx8YGJhFIpEwnX1v3rzRLikpwX0A9PbtW/WVK1fa4r02YcIEVlJSUhKDwfiQnp6eUlZW9v7u3btpvXr1wkzFyuFwSNOnT7evqalpaMfs7Ox4/v7+mAAnh8MhLVmyxFp8WUZGhtr+/fstJdfV1dUVnD17Nkd8WVRUFG3v3r24we358+cXf/ny5QOdTv+YkZGRzGKx3oeFhWVaWlrWSa7LYDDUpk+fboe3na5O8mFs/bKpU6ciR0dHRCAQEJFIRI6OjmjKlCkqvX5ns2DBAhu84La+vj7/xIkTWaWlpe8/f/6cnJubm5Sfn5+4du3aQrx2Izw83PjYsWOGLdmHCxcuGOfk5MhftlsGUVFRUq9J6v+FhYU1ajPIZDIKCgrKolAomJ/Tz8/Pury8vKFfiM/no2XLltngdVr/+eefObq6usL6/1dXVxMmTpzogBee1tDQEK5bt64gMzPzQ1FR0Ye0tLSU/Pz8j2w2+90///yT6uPjw9TQ0BBKvg+h/8ITPj4+9njB7a+//royPj4+hclkJqanp6cwmczE+Pj4lCFDhmA60vl8PsHX19eOTqe3KJAaGxurl5mZifs9njx50qQl25Rm7ty5zPrvLzk5+VNJScmHCxcufMY7NiVndABtz9LSEm3fvh2NHz8eqaurIwqFgkaPHo22b9+OCUp3hvWVnbGxMc/Jyam6uX/q6upK9wDY39+/qG/fvph7wfrBNJLL5RlM0xZsbGy49b9PR0fHmvpglqT3799rXbx4Ua6nsA4ODjXNfYeSg5GkCQsLa3bU6tmzZ1t0ThdXP+i8tdsBAABZQHC7/ShDv7gq+/PPP3Pq72UyMjKSKysr3+3atSuPQMB28799+1b70aNHje7Xa2pqCNOmTbPHC2737t27+u7du2mlpaWJ6enpKQwG48PHjx+Tvv32W5bkugghtGbNGps3b96oy7rvTk5O1eL30sXFxR/ev3+fhHe9hhBChw8fxlyXAdDWGAyG2sGDB9t15q+urLnq1+IB61evXind9jua+POftLS0FA6H8+7UqVNZ6urqmD7AvLw8amhoaMeneTvYzJkz0Z07d6T259+9exfNnDkTEYlERCKRVHp9ZSB+jBYWFn5MS0v7MHToUNyZG2/cuAF9sACAdqMcrSQAAAAAWkVHR0c4Z86c8tevX6etXLmyEG+d33//3SI7O7tRCCU8PFz35cuXmI5lCwuLuvj4+FQfH59yMvn/My/du3fnhYSE5G7atIku+R6hUIi2bNmCGyhsTklJCWXfvn0KDcIA0BItDUA3F6xW9u2rOiKRiJYuXVrm5eWFmSJVKBSi9PR03ApKmzdvtsCrCOTj48O8ffv2Fycnp4YKfUQiEY0fP57z4sWL1D59+mAe5OTk5GACHb/88gtz6NChmFDhgwcP9C5cuNDQObl06VLr6upqzH4EBATkWllZNaqMvXnz5m5CITbzuGnTJvqFCxfybG1tGyp6k8lk5OPjUx4fH59qYWGBCXC/fv1aGy8s1NXhPWQkEAgIr6IkiURS6fU7k9evX6tfu3YNE86i0WiCBw8epC1fvrxMvJqLmZmZ4I8//ig4ceJENt72AgICLMUHZMiqtraWuGXLFnN539eWBg8eXLtq1SrM9SGDwVBbvXp1Q3pz165dpikpKZjw+3fffcecPn16o47sffv2mXz+/BnzYFxfX5//4MGD1EOHDhXa2dk1mmFAXV1d9M0331SFhYXlpKamfvT29sa02Tt27DArKyvDBK5HjRpVHhcXl+7m5tZoAI2bm1vNkydP0keNGoUZUMdiscg7d+7EHbzYHIFAgI4ePYq5Nn3z5o36ixcv2jyUMX/+fLabmxvm/FFUVKSwit9AdlQqFY0YMQJt27YN7dixA40dOxZRqdROu74yEx/s0NQ/GxsbXvNba19tNZimrYiHsdLS0lKYTGbi8uXLcSuK3rt3T67ryZYMRsLz7t07dWmzbYiLjIw0xLt+lpcyDzoHAHQeENxuP8rSL96ZkMlktG3btuLZs2fjdkrGxMToiP//8OHDRllZWZj7yj59+lQ/f/48bfz48RzxwFffvn25d+7c+eLj44PZ/v/uxS1as//Ozs7ca9eufSaTyZjrtZcvX+oo4noCAHkdOXLEXPxeAchOngB0c8Hqei0NWLf19pXVsmXLytasWYP7zPrhw4c6eMu7GgqFIrU/n0LB1pVQ9fWViZ2dHS8kJCQb77WsrCzV7DgDAKgkuNADAAAAOhEikYiOHTtWgFeBgsvlEn777bdGAZbDhw/jBloOHDiQa21tzcd7DSGEdu/ezcALLyYnJ2tGRUW1KNDy559/mpeWlnbuZBlQCfIGoGUNVivr9jsTZ2dnTFVshBCqqanB3PekpKSoxcTE6EsuNzEx4Z0+fTpP2mfo6uoKz5w5k4332okTJzBtalBQUDZehdn169dbl5aWks6cOaP/6NEjTOBl1KhR5T///HOj6V6jo6NpSUlJmIBKnz59qgMCAqROz2tjY8Pbv38/7s/0xx9/tCjYCICy2bdvnxlelY8NGzYUDBw4UGr1zqVLl5aNGTOGLbm8uLiY8tdffxm0ZF+uXLlilJKSolQh24CAAEbPnj0xbeTFixdNHj58qJWWlqZ28OBBzINuY2Nj3smTJxtVeOVyuYTjx4/jth2nTp3KlgxY47G2tuYfPXq0QHxZRUUF8eLFi5iKUurq6sILFy7kSOvwp1Ao6Pz58zl4lXwuXrxoXFFRIVPf1+DBgxvNYBMaGmokGeA/fPhwo0C3q6trm02fiXc8a2pq4la+BQCohrYYTNNeqFSq6NixY3S8thavYml7wKuo3bt372oqldqoAaXT6Wr//POPdms/DwadAwDamqoHtz99kmkyNaWhTP3inc3YsWNxr1fodHqjawa8fjQCgYDOnDmT3dRgtdOnT+cZGxtjBuvFxMTot/Ze3MHBoc7W1pYruZzL5RKKiopaNLMTAK3BYrHIu3fvhsrvLSBrAFrWYHU9eQPW7bF9Zfbtt9/inhMKCwuVO9kLugR7e3uerq4upr+Vy+VClhIA0G6gwQEAAAA6of3799PxpiG6d+9eQ6VXFotFfPv2rZbkOmZmZnU+Pj6Y6oXiSCQS+vHHH3Gnibx7965Mo6Xd3NwqxB/8lpeXk3bt2gWdUEApyBqAljdYrWzb72ykVcm1trbGPNCJiorSxQvGzZ49m0mj0ZospePm5lYzcOBAjuTygoICtXfv3jWqGNSrV6+6zZs3Y6oylZSUUH744QfrzZs3W0m+pq2tLTh37hym2uDt27dx29dFixaVNDf13Jw5c9hmZmaY6tvv3r3TYrFYcF+I4/Xr1+j169ddZn1V9/jxY8wgCHV1deHPP//cbCP4888/F+Mtv3//vkyVRPv161cl/uCYz+cTNm/ebNnUe9oblUoVnT17NptEIjVq+IRCIVq2bJnNjz/+aIM3E8GRI0dyjIyMGnVgP3jwQIvNZmMeWru4uFTNmjWryWvIpty7d08bbx/GjRvHbq6Krq2tLe+bb77BhPBra2uJMTExMgX2vL29y/T09BpCGiwWixwUFNQwyKe0tJR0/fr1RkHB5cuX4x47rRUaGqr7/PlzTPCjX79+VW3xeQBfXFwc4nIxuY0GXC4XxcTEoB07dqDffvtNpdcH7UeRg2mUhba2drsPLBEIBOjq1auY8PbcuXOZI0eOxJyLgoODMeu2BAw6BwC0lc4Q3D558qTCt9tWOrpfvLPDmz1E0tu3b9XxBoC5uLhwmhsQTKPRhHjVvUUiEYqOjm71DHNQYRt0NA8Pj0b9G4GBgaZFRUVwDSonWQLQ8gar68kasG6v7SszWc4J4D979uxBe/bs6TLrKwsul4t5rmhmZqZ0M7oBADoveEgPAAAAdEL9+vXjOjg4YDo5CwoK1OqrTzx8+FBbIBBgbkjc3NwqmwsBIoTQhAkTcEdL4wVN8JiZmfG+//77Rh3dZ8+eNaXT6VDBAiiF5gLQLQ1Wd8T2lcHq1attCQTCoKb+HTt2rFWhiidPnmDan27dunEdHR0xoeWnT5/ihvnGjh0rUxXVkSNH4q4XGxuL2e6vv/5ajBf2vnXrlgGTycRUmPD398+3s7PDdA5Ja1+ltcfiiEQiGjp0KGafBQIB4dGjR62uRNjZiEQilJCQgBISEnCr33a29TtSc23D5MmTHZvbRmJiIrW0tBRz/dCvX79qfX39Zp+6jh8/noM3LfKrV69k+ttQV1cX+fn5NaqkGhUVZfD69WvM9M+t0atXr37NtaNpaWlSq4wNHz68eunSpUWSyzMyMjTi4+MxIYNJkyaVzZkzBxNcuH//Pm4gYdq0aWV4y2X1+PFj3DbOw8NDpiqz0tb7999/Zbo2VVdXF86ZM6fRCfn06dMNFVZPnDhhWF1d3XCRbGZmVufr64sJjMvr0qVLRn379u3dt2/f3k5OTr1NTEz6z507117yOp1EIqFNmzZJnWUBKN4///yDdu3aheh0zBgsRKfT0a5du9Djx48Rj8dDtbW1Kr0+aD+KHEzTnrhcLmHt2rUWePs2cODAdh9YEhUVRSsqKmp0HU0kEtHcuXNZ3t7emPPR3bt39TkcDu5Az6bAoHMAQHvoLMHt5cuXK3zbbaWj+8U7uwcPHuDeM3br1q2hfw6v/wwhhEaNGiVTv5y0/rsnT560qo8rPT1dLScnhyq5nEqlikxNTaVWZAdAkbZu3VqoqanZcA3K4XBIO3bsgNkT5dRcALqlwWpl3L4yu3fvHu45wdzcHPPMpisTiURo3759aN++fTL3/6vy+sri0aNHmnj9HO7u7h0y6xkAoGuC8DYAAADQSTk7O+M+QP38+TMVIYRyc3Nxwz29e/dudqp7hP6rJis5HTFCCDEYDJmnutq5c2eheJWu6upq4rZt28xlfT8AbU1awLq1wer23n5nVlNTQ0hMTKT+8MMPVnFxcZjqOuvWrcNMTY+Q9OndXVxcZGoDpbWV+fn5mO2SSCQUFBSUjddmSvr6668r/fz8cCsFMxgMzLbV1dWFPXv2lKmjs1evXrV4y3Nzc2GKQjEikQhlZWUhCoWCKBQKysrKarLDUdXX7wyys7Nx/54dHR1l+ntWV1cXdevWDVOelslkUvh82Z7Nrl27lmlpadnwtygUCtGvv/6qVNW3EULo0KFDBd27d8dtC8Tp6+vz//rrrzy81/Ly8nB/30OGDMFMHS4PySm06/Xr10+m77Fv3764PxedTpe5jVuzZk0JifT/xaw+fvyo9fjxY02hUIiCgoJMxNddsGBBCZnc+jGHJSUllOTkZM3k5GTNlJQUzZKSEsz+0mg0wYkTJ7K+/fZbzEAg0Ha2bNmCEELo5MmTjSpYc7nchsqS69evRwEBASggIECl11cVhw8fNm9uEIufnx+marWyUdRgmra0YsUKm/qBJT179uxjZGTkfPz4ccy9uoGBAX/lypVyTfXT2sFICCF04cIFzKBPV1fXSmtra/7s2bPLxQPXCP0XeAkNDdWXfE9zYNA5AKCtdabgdltsv60oQ794Z8Tn89Fvv/1mEhERgduZOX78+IYgFF7/GUII9enTR6bvwNnZGXe9wsLCJq8hmpKYmEidMWOGHV6wf+jQoRWyBPsBUAQLCwv+jz/+2Oh+4fz58yY5OTlduo1pCWkB6NYGqzvL9ttaYGCgwbFjx3Cf+cpaRKcr+N/MEUhbWxtpa2uj6OjoZvv/VXl9ZVBQUEAOCwvTXbhwYQ/J16ytrbk//PADqyP2CwDQNUEnIwAAANBJGRoa4qaNSkpKyAj9N/U73ut6enoyV/Oi0Wh8LpfbqMOIzWbLfH1hamoqWLp0adHvv//e8IA9NDTUePPmzQx7e3soAQeUgnjAuj4IrYhgdXtuv7MpKChQIxAIg5pbb+nSpUVr1qwpxXtNWltlaGgoUxsobT0mk4m7XWdnZ+66desK9uzZIzXMqaGhIQwODs6W9jCovLwc027TaDSZ22x9fX3c84K0fe6qzp49i4RCYcM0uffv30dEIhHRaDTUv39/1KdPH4QQQikpKejDhw+osrJSZdfvLOqvbSTJc02jq6uLWVckEqGioiKypaVlswluKpUq2rRpU8HKlStt65fFxsbqPXr0SNPd3b1VoWZF0tDQEP3111/Z48aN69XUVNAHDhzINTc3x/258aqcI4SQiYlJq6qQsVgs3GtTWdtlIyMj3M8vKyuTuY1zcHCo8/DwYN+/f1+vftnRo0dNioqKysSrr6mpqYnkDSu2hru7e7m7uzsEt9uZpqYm+uWXX9ChQ4dQXFwcGjt2LEIIoZcvXyKE/gt3a2pqdpr1Qfs6dOhQwd27d/WysrKanKWhqcE0bQmv4qQkGxsbbnh4+GdTU9N2rQheXl5O/OeffzBB7BkzZpQhhJCOjo7Q3d29/O7du43WuXTpkuHSpUvlniVi586dhaGhoUYcDoeE0P8POg8KCmr37wUA0LmoerBaVYPbCClHv3hnsGLFCptNmzYJEEKorq6OkJeXR8WrXokQQoMGDeKMHDmy4d5Y2n2lgYGBTN+BsbEx7nosFkum7yA5OVmzb9++DQduSUkJpaSkhCItbLZ27VrMwDsA2pK/v39RSEiISX1/cG1tLXHLli3mly5dyu3ofVM14gHo+irVigw+q/r2FWX//v0Wf/31lwlCCPF4PEJBQYFa/T2UJGtra66Pj0+rZ7NTdcHBwejUqVMoJycHCQQCVFf3X12QhQsXIhKJhGxsbNBPP/2EFi5c2CnW72irV6+2Xb16tW1T65ibm9fduHEjU0NDQ7nT5wCATgWGiAIAAACdlFAobHJKYJFIJPeUwW2xjW3bthWJBwrr6uoIW7ZsUfpqaaBrqQ9YP3v2DD179kxhwer22r4ysLCwqHNycqpu6p+xsbFCph8dPHgw5/r16+mBgYH50tZp7ch/ae8nEKQ3izt37mQ4OTlJDXFu3ryZ3qtXrzabLlBam93UPndFIpEIiYdahUIhEolEiEqlIgcHh4blDg4OiEqlqvT6yqC5tsHGxgZTEVuSIip5tORvWtJPP/1Uam9v36j685YtW7q1bs/+n4ODQ01z7ai6unqzv4wxY8ZULViwoLiJ19mLFi2SWl1E2u+KSCS26oto7XWltGtfedu4FStWNPrd3L5922Dfvn2Nrk0nTpxYZmFh0W5TZt+6dcvA2dnZ6fbt262aAhzIT1//v+xnfHx8w7LHjx8jhBBu8FnV1wf/x96dx1lV1/8Df5+ZYd8GhWQJsDRRCQlFzA0TxTR3zQXT7PsrtdS+oqW5axZGaUbfb7Z98+sXE5fSUslyKbdKC0FEBdxZkn3Yd2Y5vz8AG2buZe4Mw525w/P5eMxjmHM+530/c2c49845r/M++bPlYpq6Ojhu62KaplRcXBwjR44s23vvvet8nW5s99xzT9d169Zt9cQVFxen55577oevXWeccUat17GXXnqpc0O6FW656Lz6svHjx3d/9913dT4EGqzQg9WFHNyOaD7HxQvd7Nmz22y5i9A777zTLltwu1u3buV33333rOrLdlRHzlz//lu7dm3RlrlPmzat/aJFi7IGty+44IKFJ510kg6x5NWuu+5aeckllyyovuzBBx/sNn369AZ3l9+ZbQlAn3/++XH++ec3evC50Os3hnnz5rXesk99++2322ULbrdv377qrrvumpnLMcyW7qyzzoouXbpEmqYfBp8jIjZu3BhpmkZpaWmcddZZLWZ8c9a5c+fKSy65ZMFrr702ffDgwXXetRKgMQlvA0ALVVdXxGzdCZcvX57xD+pMMv3xXVpaWq8Ty126dKm67LLL5ldf9vDDD3d77bXX6uz0VV1jhg+TJNnpDxpAY/vWt74174033pixrY+RI0c2yu3gZ86c2WbmzJnb3Idk60KdrftSTUuXLs3WITbrPrCkpCT+93//d1amdQMGDFh7zTXXZA1TRmTuDLxq1aqc99nZ9u/bmvPOqHv37lu9piRJEt27d48TTzwxWrX6d0anVatWceKJJxb0+Oagrn3DT37yk9l11cjW8bk+72lWrlxZa2ySJPXqJl1cXBw33HDD3OrLXnrppU6PPvpop1xrbMuECRPerWs/2q9fv5zuXDJ27Ni5PXr0qHWxSLt27aruuuuubT7n2d5Dbu8twnfZZZcdsl/Otr/P5qSTTlpVPYS/cePGZMqUKR2qjxk1atQ299f1cfnll89P03Tylo8PPvhg6r333vtuzQsX1q9fX3TWWWd9YsGCBTn/XtN4iov//bRXVtbdDLDQxzdX3bt3L6/rIpZevXrtsAvhGtv2XkzTlCorK2PMmDG9Bw8evO+sWbPqtf/f3ouRxo8fv2vNZYceeujKHj16fPjLfcYZZyxv3779VreYqKysjLvuumuX+sx1CxedA42p0IPVhR7cjmg+x8V3BgceeODq55577q2BAwdu9ffNNu6clNPPYPHixdm6pzfaz6Bdu3ZVt9xyy79++ctfZm0OATvS1Vdfvah79+4fHuepqKhIrr322qx3dYTmbq+99lr35JNPvnX00Uevaeq5NAft27ePCRMmxKBBg7Y6blNcXByDBg2Kxx57rNYd1gp5fHO2evXq4unTp7dbs2aNDCWQd3Y8ANBCTZ06NeNfRHvuueeGiIi+fftmPKk9Y8aMdrnUf/PNN1tv2LChVmK6R48eOYWGqrvqqqsWVw8QVVZWxjXXXFOvg1Bt27atyrS8oiL78dqKioqMie+OHTtmrMXOq6ysLCZNmhSHHHJIHHLIITFp0qQoKysrmPotTatWrdIBAwas7d+//7pMJ2XKyspaXXHFFf1uuumm3bLVyBbsmTJlSk77wGz7yo9+9KPbDAwNHTp0Xabl/fv3X1f9AFcmmYKW69evL3rrrbdy6rjy5ptvts20vG/fvvXeb7dku+6661YdoNI0jW7dukVJSe1rokpKSgp6fEux++67Z/x/9/bbb+f0/3n9+vXJBx98UOuCj27dupXX93n74he/uHzgwIFbnYC48cYbm92JtU6dOlX16dOn1vPWtWvXir59+27zZHem7SIi/vnPf27X0fjevXtnrPv666/n9HN84403Mu7jevfuXe993Fe+8pWsYcr99ttvTfXbfTe23r17V3zhC19Y8eijj75TXFy8VXhxzZo1RT/84Q8/sqMem9rWrt30o/7MZz7z4bJDDjkkIiKWL699h99CH9/cnXvuuWV1XcTyzW9+s6DeRG/PxTQ70oQJE97eclFJRUXF5Lfffvv1W2+9dU7Hjh23Sv/Pnj27zamnnrpHPWs3+GKkd999t9XLL79c66Koz3/+81uF3Dt27JgOHz681i/5Aw88UCv4nYvGuugcoNCD1S0huB3RvI6LtyStW7dOd9lll4pBgwatOf/88xc9+eSTb06cOPGtAQMG1LpTR7bjZ9OnT8/pZzB16tSM43r27NmgC/mSJImOHTtW9unTZ8OIESOW33rrrXNmz5792g033NBoF+5CfXXq1Knqiiuu2Oo96IQJE3Z5+eWXMx7/ILuJEyfGqFGjYty4cTFu3LgYNWpUTJw4Uf0dqKSkJC0tLa3Yd999144cObLsoYceemf69OnTDzvssB12TK0QtW3bNj75yU9udaF9ZWVl7LffftG2be3/6oU+viltuQNonz59NtQ85lpVVRXPPvtsl0MOOWRvjTOAfBPeBoAWaMqUKW3ffffdWgcwe/XqtXHvvffeGBExfPjw1TX/OImIePHFFztVVdWdXf7jH//YOdPyT3/60/W+hWC7du3SK6+8cquDUH/605+6ZjsIm0nXrl0ztpArKyvL+kfWsmXLsnWhLdx2dDS6LcHqIUOGRLdu3aJbt24xZMiQRgtY56N+S9O9e/fyN954Y8abb745fcmSJVPHjRv3Xs0gSUTE6NGjP/rXv/41Y5jwsMMOW51p+dNPP51Th9wXXngh47jhw4dnrNsYDj744Iz712z74+qqqqripZdeqjXn4uLi9Mgjj9xhcy5EixYtiqKioujUqVN06tQpioqKYtGi7OfqCn18SzBo0KANmTrIv/766+2XLVtW53GPJ554omOmC7oOPPDABv3fuOWWW7bqvv3aa691eOyxx0obUqs5GjFixMpMyx955JEGdTPd4ogjjsi4j3vmmWfq3Mdta9ywYcPq/d70a1/72pJMrysREV/96lfz8h9q0KBBG/r06VMr5PCPf/yjYz4en4hly5bF6NGjIyK2uh3xEUccERERt91224fh6JYwnqaxPRfT5EtxcXF84hOf2HjNNdcs/s53vvOvmutfffXVDk888URe9k2/+tWvdq15vKJ169bpOeecUyuofdZZZ9XqWv7OO++0+/vf/57zcYbqGuOic2DnVujB6pYS3I5oXsfFC1n1i73SNJ28YcOGV5YsWTL11VdfffP//u///nXMMcdkJZyIGgAAIABJREFU7ax61FFHZfx7+/nnn8/puFy243fZjvfVdOCBB66uPveqqqrJq1atenXOnDlvPPXUU+9dc801i7t37+4cAU3u8ssvL6t+sXtVVZX3oPW0Jfg8duzYGDp0aAwdOjTGjh3baAHoQq/fWH784x/Pqr5fLS8vf2XZsmVTp02bNuO+++6bffrpp6+sq3nNzuqVV16JkpKS2H333WP33XePkpKSmDx5cosd31S23AF0zpw5b7z//vuvfe5zn6t1zGDevHmtzz333N2bYHrATkx4GwBaoKuvvrp39a6bWxx77LEfntDs2rVr1eDBg2sdQF2wYEHr+++/v8u26m++3XD3TOs+97nPZQz01OU///M/y6rfHj5N03jmmWdyDjpVv719dZMnT856YjZTJ4/WrVune+yxR8Hcapsdq2aweovGCljnq35LVlRUFF/84heX/+IXv5hZc11lZWWMGjWqT6btTjzxxBVJUrv5/gMPPNBt1apV2/w76cUXX2w3ZcqUWgGVnj17btx///0z7osaQ7b961133dW9rpOL9913X+mCBQtqdegePHjwmq5du7rbQDVFRUVx5JFHxhe+8IU455xz4sgjj4yiouy/EoU+vqUYNmzYiprL1q9fX3TnnXd2yzS+ujvvvDNjJ+NjjjmmVs1cnHLKKasOOuigrU7a/+Uvf2kx4e2jjz56Taa7HkyZMqXDgw8+uM33kNty7LHHrs50J5WnnnqqdPbs2a22te2sWbNaPfXUU7We47Zt21Z99rOfrXcIv3PnzlVnnHHGkprLd91114r/+I//qHVgf0dp3bp1rTf08+bNy+luC2y/22+/PSIiLr744mjT5t/Nddu0aRMXX3xxRESMHj06rrvuurjuuusKejzk6rTTTsv42vjCCy/kJbz94IMP1uqcvXHjxqRbt26fSpLkgOof5513XsaO4HfddVed7w0yaYyLzoGdV6EHq1tScDui+R0X3xntv//+6zPdFW/KlCkdX3rppW2+tq5atarowQcfrPV6niRJnHDCCX4GtCht2rRJr7766nnVl7WkY0w7Ws3g8xaNFYAu9Po0D61atYqf//zn8eqrr8aUKVPi5z//ebRqlf1QaKGPbw769u1b8cgjj7xf8w6aEZv2sY888khOF5MBNIaWfwYXAHYiVVVVcckll/TOFF5p06ZNesMNNyyovuyKK65YUHNcRMRVV13Vd86cOSXZHuf666/vMX369FrdbAcMGLD2xBNPbFCHkZKSkrjuuuvm1j0ys2zdbsePH5/xtsjLli0reuaZZ2odjP/kJz+5pl27drWT7+x0sgWrt9jegHU+6+8MzjnnnBWHHXZYrRM0r7zySscHHnig1v/1fffdd+MxxxxTK4C3aNGiVhdddNFHsz3OihUrii644ILdM10gc+mll2bcpzaWE088cdWAAQNqtcicNm1a++uvv75Htu3mzJlT8q1vfStjiD3b68DO7OSTT4699torkiSJoqKi2GuvveKkk06KTD/zNE0LenxLcvXVVy/MdEHGD37wg16vvPJK1ns0/uIXv9jlz3/+c633Td27dy+/8MILlzZ0PrfeemuD39M0d23atEm//vWvZ9x3fO1rX9u9rhPtERH/+te/Si677LJe1Zd17ty56rzzzltcc+y6deuKvvSlL/UrL898B/Ly8vL40pe+1G/9+vW1jnGdd955i7t06dKgC1Quv/zyRTV/p84999zFbdu2zct/pnnz5pXMnj271u9upoA7O8ZnPvOZuPHGG6N379pNzXr37h033nhjHHvssdG2bdto1apVQY+HXGX7W3nOnDk7/MKSZ555psOsWbO2+xf20Ucf3SXba0pdtveic2DnVOjB6pYW3N6iOR0X31ldcskltX4GaZrGBRdcsPuKFSuyZhguuuiiPosWLaqVCjvmmGOWDRgwoNbdi6DQfe1rX1uSrXkR2WULPm+xvQHo5lSfwpWmafzpT3+KM888M4qKiqK4uDjOPPPM+OMf/5j1+H8hj29OWrVqFT/60Y9q3V0sIuKGG27Ieo4QoLEJbwNAC7By5cqi8ePHdznwwAP7//SnP80Y4PvGN74xb/fdd9/qDOXIkSNXHHjggbVCz/PmzWt96KGH7v3AAw90qaj4d2PFWbNmtTr//PP7jBkzplYCIEmS+O53v/vB9nwfX/7yl5ftvffe6xqy7cCBAzfst99+ta6QffDBB7t95zvf+ciGDRs+TN/MnDmz1UknnbTH8uXLax2IP/vss2t1WWTnU1eweouGBqybS/2W5tvf/va8TMtHjx7dK8vyeZlCcPfff3/3E0444ePTpk37sE1lVVVVPPnkkx0PPvjg/plO0vXr12/DqFGjGt4mPUejR4/+IFMX5e9973u9zz///D7Vu9NWVFTEAw880OXQQw/dO1On1gMOOGD1yJEjG9RZuCXLdPvG4uLiyBQMTpKkoMe3JEOHDl13yimn1HoNX7VqVfGIESP6/+xnP9tl/fr1Hz4JCxcuLP7GN77R89JLL909U71rr7127vZczDV8+PA1w4cPX173yMJ09dVXL9pjjz1qnThctmxZydFHH733lVde2XPmzJlbnUxfv3598tRTT3U455xz+vbv33/gQw89VOsCu5tuumlB165da3X1fu6557occcQRe9UMhr/00kvthg0bttfzzz9f6yKd0tLSipoXLtbHwIEDN4wcOXLxfvvtt2a//fZbM2jQoDWXXXZZrXD5jvD222+3/vznP//x6u9ft/jEJz7hhG2ejBgxYquO1TW1adMmDj/88Ljhhhvi5ptvLujxkKunn346Y4ftdu3a7fALS+6+++6MF2bX19KlS0seeuihBt0pYnsvOgd2ToUcrG6pwe2I5ndcfGd0+eWXb3VR1BbTpk1rf/DBB/d/8sknO1a/09y0adPaHH/88R+///77ax3sbNOmTfrd734343FBKHTFxcVxww03eA9aT9sKPm/R0IB1XcHqfNencCVJkrFLdatWrbIe/y/k8c3NUUcdtebwww+v1RTqjTfeaL89d5gEqI+sVw4DAM3X97///V6//OUvP1JZWZmsXLmyeOHCha0qKyuz/hV08sknLx09enTG8Mrvf//794YMGbLPggULtgr2ffDBB21Gjhy55wUXXFDZs2fPjWvXri2eP39+6+oHTKv75je/Oe+UU07Zru4iRUVFcdNNN80dOXLkng3Z/sYbb5x3xhlnfKL61bxVVVVx44039hkzZkzv3r17b9i4cWPRnDlz2mS64rdPnz4bLr30UuHtnVx9g8/VA9a5bNPc6rckw4cPX3P44Yev/Otf/9q5+vI33nij/W9+85vOZ5555lYHYQ444ID1Y8eOnf3Vr371YzVrPf74410ff/zxrj169NjYqVOnysWLF7fKdMFHRESHDh2qHn744Xfbt2+/w1sJnHzyyauuuuqquZlOFt5zzz0fuffeez/Ss2fPje3bt6+cP39+69WrV9dO8kbERz7ykfLf/e537+3o+UI+jRs3bs6MGTPav/nmm1sFfJcuXVpy8cUXf+wb3/hGv169em0sLy9P5s6d2zrbe6czzzyzbNSoUdv9fmDMmDFzP/3pT5dme+9UXyeeeOKerVu3rnM/8/e///2thnabzlX79u3Txx9//J1DDz10nyVLlmy1b1y7dm3R7bff3uv222/vtdtuu5WXlpZWrFmzpmjx4sWtq4eRu3btWqtu7969K8aPH//eSSedtFdFRcVWP5+XXnqp0yGHHLJvt27dyrt27VqxbNmykrKysoz34CwuLk7vueee9/v06VMrCF4f48ePn7M92+fi3nvv7fbUU099eDJgyZIlJYsWLcr6nvucc87xXhVoEk8//XSHK6+8sm+mdfvuu+8OvbBk/fr1yYQJE3apubxnz54bd9lll23u6+fMmdNm1apVW70nvueee3Zt6EWMX/7yl5fdcccd62q+3wDIplCD1YUY3N5yzDyHcf86/vjjVzfVcfHFixe3+uQnP1nnk/rxj398/WOPPTazrnG51OrQoUPlP//5z7dznWM+tGvXLv3973//7rBhw/auefxqxowZ7Y899tj+paWlFd27dy9ftWpVcc2fU3V33HHHrCFDhrjQlRbri1/84vLbbrtt7RtvvFGrqQiZ1RV83qJ6wDqXbXINVuezPtBwN99887yjjjqqc83lo0eP7nnWWWdpfgTscMLbAFCA5s2b1zpTF9WaioqK4rLLLpt/2223Ze060bt374o///nPb5922ml7vP3227VOPq5evbr4nXfeyXpSsqioKL7xjW/M+8EPfjA/9+8gu7PPPnvFbbfdtvqVV17J2NFrW04//fSVl19++bw77rijVpfdtWvXFm3r++jYsWPlQw899N72dNmk8DU0+JxrwLq51m9JtnGgpVfN8HZExEUXXbS0vLw8ufLKK/uuX7++VkvrBQsWtF6wIHvj1t122638/vvvf/eAAw7I2wmi733vewuSJIkf/OAHvSsrK7daV1VVFXPnzt3m68Oee+65/ne/+927ffv23a5Q487q5ZdfjoiIAw88cKcYX0g6depUtfk9zccnTpzYqeb6devWFb333nttt1Xj3HPPXfyrX/0q4+0S6+vAAw9cf8IJJyx97LHHaoXNGmJb72OqKy8vz0tbk/79+2989tln3zzrrLM+PmPGjIwnDxcuXNhq4cKFGQPW2Rx33HGrH3jggXe//OUvf3zFihW1LkApKytrlS20HRHRqVOnyv/5n/+ZWSi3LF+8eHGrxYsX5/Qcfe5zn1uW6bWMHWvDhg3x/PPPx4svvhjFxcVxxBFHxEEHHZS1q3Whj2/Oal7skM3Xv/71hRdddNHSXGo2ZtipOV1ks70uvfTSfldffXVlxKb3lwsWLGi9bNmyjOcS2rVrV3XWWWflfLeJhjxPDz74YJdMrwm//vWv3z/qqKNq3YGruiuvvLLn7bffvtUxgmeeeaa0rKysuFu3bpXZtstmey86B3Y+hRisLsTgdkTux8yXLl1aEtF0x8XLy8uTadOm1RnArHlBaza51OrYsWO9X/PyYfDgwesff/zxt88+++w95s+fX+tnt3z58pJszRQiNnXcHjNmzOyLL744p/d+UMi+853vfHDqqafu1dTzKBT1CTXnGrCub7A6X/Vp2W699daIiLj22msLenxzla0p1Ouvv94hU1MogMZW+37bAEDBS5Ikhg0btuKPf/zjW3fccce84uKMjVc/NGDAgA2TJk168+KLL15QnwO5n/rUp9Y8+uijbzdWcHuL0aNHN/gWcD/84Q/n33nnnTNLS0tzDiXuv//+q//xj3/MGDp06LqGPi6Fb3uDz9UD1mVlZQVXv6UYPnz4msMOO6zWwZTXXnutw0MPPVQr1B0Rcemlly557rnn3jziiCNyvoq+devW6ciRI8teeeWV6UceeeTa7ZlzQ9x6660LJkyY8Nb+++9f6xa/2XTo0KHqq1/96oLJkyfPGDhwYK3b0lK3NE1j0qRJMWnSpMh0B4eWNr4Q9e7du+Lvf//729ddd90HdXXirG7PPfdcf/fdd7/361//ek6bNm0a7cm59dZb55WUlLTMJzsiBg4cuGHy5MlvXnXVVXPr83y3atUqHT58eNZ97umnn77yn//85/QTTjhhaV3vY7coLi6O448/ftnEiROnt7SuKMXFxemXv/zlhY888sj7TT2Xnc3cuXPjlltuieeffz7Ky8tj/fr18eSTT8Ytt9wSc+fW/pOl0Mc3lVxvpbt48eJW06ZNa1/Xx8KFC3NuWJJLvenTp+fU3e6dd95pl0u9fF1ksz1mz57dZst8Z8yY0T5bcDsi4qabbvqgV69eOb8GNOR5+vWvf71rzTo9evTYeOSRR24zuB0RMXLkyGU1l23cuDG5++67a98CIkdnn332ivq8DwdoTILbjau5HRffGQ0bNmztK6+8Mv2cc85ZXJ+/xw877LCVzzzzzIzGuHMWFIJTTjll1UEHHVQQF6oXouoB64kTJ9Zav73B6h1dn8KT6/H8MWPGxJgxYwp6fHN30003ZWyCN3r06FrN4gAam87bAFCgiouLo7i4OG3Xrl1V586dK7p3717er1+/DYMHD1572mmnrRgwYEC9gnmdOnWquvPOO+fecsstC+69997S5557rtPrr7/eYdmyZSUrV64sbtOmTdqlS5eK3r17bzzkkENWHX/88StGjBhR54nShjj22GNXZ7rKNVcXX3zx0i996UvL7r777q5/+ctfOr/22msdlixZUrJ69erikpKStFOnTpV9+vTZMGTIkDVnnnnmsro6ddEylZWVfRhybqzgc7YO2YVSv6W4+eab5x199NG19h/f/e53e33+85/PeJX8QQcdtO6555579+WXX2778MMPl/7tb3/rNGvWrLYrVqwoXrduXVGnTp0qS0tLK/bZZ591hx9++Kpzzjlneb9+/cp3/HeT3XHHHbf6uOOOe+svf/lLhwkTJnR58cUXO82dO7f1ihUrSjZs2JB07ty5smvXrhUDBw5cc8QRR6w699xzlzekuyCbpGkaM2fOjFatNjXInTlzZnzsYx/LGjgrhPEtVUlJSXz3u99deO211y669957S5999tnOU6ZM6bBkyZKSlStXlhQVFaWlpaUVPXr0KD/ooINWf/azn1158sknrywqavzr2wcMGLDhzDPPLLvvvvu6N3rxZqJdu3bp97///QU333zzwgcffLDLs88+22ny5Mkdy8rKWq1YsaK4vLw86dixY1WPHj027r333uuGDx++8owzzljRs2fPbQb9+vfvv3HChAkz33zzzbkPPPBA1xdeeKHTe++913b58uUla9asKerQoUNVaWlpxR577LF+2LBhq84444zl9X3/2xwVFxdHu3btKrt27Vqx5557rj/00ENXnXfeecv22muvjU09t53Nhg0b4qc//WlERFx55ZVRWloaERFr166N0aNHx09/+tO48cYbP+xgXejj82Ht2rUZX6Q6derk/UkB6tKlS+W3v/3tf1122WU7NDA1f/78kueff75Wx/Xjjz9+WS6v3fvvv//6j3/84+vff//9re6+cd9993W78sora18Vm6PRo0fPPe644/o3dHuAhhDc3jGa03HxnVWPHj0qx48fP+d73/vevPvuu6/rCy+80GnGjBntli9fXrJq1aridu3aVXXp0qVy9913X3/YYYetOvXUU1ccdNBBGrGw0xk9evTco48+eu+mnkdLla1DdmMFq3d0fQrLH/7whzjhhBO2eTz/D3/4Q3Ts2LHgx69e3byvfT7qqKPWHHbYYSv/9re/bXVecUtTqGznFQEaQ9JSu20BsH2mTp06a9CgQTmfxOrevfugsrKyneaioG7dulUsXrx4alPPA2iYnW2f1b1794pFixbZZ0Eddtlll08tW7Ystza/LUDXrl0rly5d+mpTzwOguUmS5IDPfvaz8eSTT8Z1110X7dtv3Xh52bJlcfvtt8dnPvOZGDFiREREvPDCCwU7/rrrros0TSdv59NWpzFjxnS/5ppr+tZc/oc//OGt448//sMzeW+99Vbrvffee2BDH+fb3/72v2688cZF1Zedfvrpu//ud7+r1b05Fx07dqxctWrVh6+XV1xxRa8f/ehHPRs6v8WLF79a/YK6oUOH9n/55Zc7Vh/Tq1evjXPnzn29oY+Rq//6r//a9bLLLtu9rnElJSVp+/btq3bbbbeN/fv3X3f00UevPPfcc5fvuuuuWYP3jfU8jR49+iPXX399n5rrn3rqqTdzDc6NGjWq149//ONac3nttdfe2HJHmkw/h9NOO23Jww8/PCtb3WHDhn0i00Xn+fr5Ac1fz549By1YsGCnOf7Uo0ePivnz5zv+BC1Ir169Bs2fP3+n2Y/17NmzYt68efZjBa53796D5s2bt9P83vbq1ati7ty5fm8LSPfu3T9VVla205yH6NatW+XixYt3uvMQU6dO7TZo0KDdm3oeQPMmvA1ARvUNbwMAAEBL0KNHj0ELFy7caU707rbbbhULFizY4Sd6999//72nTJnSofqy4uLiWLhw4avbCgEDAAAAQCER3gZysdOchAAAAAAAqEs+gsw7k1WrVhVdeumlvWsGtyMiBg8evFpwGwAAAACAnY3wNgAAAAAAjerCCy/86FNPPVX6wQcftK6srEwyjbn66qvn53teAAAAAADQ1IS3AQAAAABoVO+//36b2bNnt8m2/itf+crC008/fWU+5wQAAAAAAM2B8DYAAAAAAHnRtm3bqmuuuWbu9ddfv6ip51KoZs6c2Wr48OF7NWTbHj16lL/00ktvN/acAAAAAADInfA2AAAAAACNrqioKNq3b19ZWlpase+++6474ogjVl544YVLu3XrVtnUcytkGzduTGbNmtW2gdsWNfZ8AAAAAACoH+FtAAAAAAAa1Z///Of3mnoOAAAAAADQHAlvAwAAAABAgejfv//GNE0nN/U8AAAAAABoGLdIBAAAAAAAAAAAAADIA+FtAAAAAAAAAAAAAIA8EN4GAAAAAAAAAAAAAMgD4W0AAAAAAAAAAAAAgDwQ3gYAAAAAAAAAAAAAyAPhbQCyStO0qacAAAAAAAAAAADNnpwNkCvhbQAySpJkbWVlZXFTzwMAAAAAAAAAAJq7ysrK4iRJ1jb1PIDmT3gbgGymrl69un1TTwIAAAAAAAAAAJq7zTmbqU09D6D5E94GIKPy8vLfLl++PGnqeQAAAAAAAAAAQHO3fPnyovLy8t829TyA5k94G4Bs/rJixYqlZWVlnZt6IgAAAAAAAAAA0FyVlZV1XrFixZKI+HNTzwVo/pI0TZt6DgA0U5MnT+5TUlLy2y5duuxaWlpa1bFjx7XFxcWVSaIhNwAAAAAAAAAAO6c0TaOysrJ49erV7ZcvX160YsWKJRUVFWcccMAB/2rquQHNn/A2ANs0efLkzhFxdKtWrc6IiEFpmrZv6jkBAAAAAAAAAEBTSpJkbURMLS8v/21E/PmAAw5Y2dRzAgqD8DYAAAAAAAAAAAAAQB4UNfUEAAAAAAAAAAAAAAB2BsLbAAAAAAAAAAAAAAB5ILwNAAAAAAAAAAAAAJAHwtsAAAAAAAAAAAAAAHkgvA0AAAAAAAAAAAAAkAfC2wAAAAAAAAAAAAAAeSC8DQAAAAAAAAAAAACQB8LbAAAAAAAAAAAAAAB5ILwNAAAAAAAAAAAAAJAHwtsAAAAAAAAAAAAAAHkgvA0AAAAAAAAAAAAAkAfC2wAAAAAAAAAAAAAAeSC8DQAAAAAAAAAAAACQB8LbAAAAAAAAAAAAAAB5ILwNAAAAAAAAAAAAAJAHwtsAAAAAAAAAAAAAAHkgvA0AAAAAAAAAAAAAkAfC2wAAAAAAAAAAAAAAeSC8DQAAAAAAAAAAAACQB8LbAAAAAAAAAAAAAAB5ILwNAAAAAAAAAAAAAJAHwtsAAAAAAAAAAAAAAHkgvA0AAAAAAAAAAAAAkAfC2wAAAAAAAAAAAAAAeSC8DQAAAAAAAAAAAACQB8LbAAAAAAAAAAAAAAB5ILwNAAAAAAAAAAAAAJAHwtsAAAAAAAAAAAAAAHkgvA0AAAAAAAAAAAAAkAfC2wAAAAAAAAAAAAAAeSC8DQAAAAAAAAAAAACQB8LbAAAAAAAAAAAAAAB5ILwNAAAAAAAAAAAAAJAHwtsAAAAAAAAAAAAAAHkgvA0AAAAAAAAAAAAAkAfC2wAAAAAAAAAAAAAAeSC8DQAAAAAAAAAAAACQB8LbAAAAAAAAAAAAAAB5ILwNAAAAAAAAAAAAAJAHJU09AZqPY489Nn3iiSeaehoAAAAAAAAAAAAAUOiSTAt13uZDZWVlTT0FAAAAAAAAAAAAAGixhLcBAAAAAAAAAAAAAPJAeBsAAAAAAAAAAAAAIA+EtwEAAAAAAAAAAAAA8kB4GwAAAAAAAAAAAAAgD4S3AQAAAAAAAAAAAADyQHgbAAAAAAAAAAAAACAPhLcBAAAAAAAAAAAAAPJAeBsAAAAAAAAAAAAAIA+EtwEAAAAAAAAAAAAA8kB4GwAAAAAAAAAAAAAgD4S3AQAAAAAAAAAAAADyQHgbAAAAAAAAAAAAACAPhLcBAAAAAAAAAAAAAPJAeBsAAAAAAAAAAAAAIA+EtwEAAAAAAAAAAAAA8kB4GwAAAAAAAAAAAAAgD4S3AQAAAAAAAAAAAADyQHgbAAAAAAAAAAAAACAPhLcBAAAAAAAAAAAAAPJAeBsAAAAAAAAAAAAAIA+EtwEAAAAAAAAAAAAA8kB4GwAAAAAAAAAAAAAgD4S3AQAAAAAAAAAAAADyQHgbAAAAAAAAAAAAACAPhLcBAAAAAAAAAAAAAPJAeBsAAAAAAAAAAAAAIA+EtwEAAAAAAAAAAAAA8kB4GwAAAAAAAAAAAAAgD4S3AQAAAAAAAAAAAADyQHgbAAAAAAAAAAAAACAPSpp6AvWVJEmXiPhMRBwUEYMiYo+I6BERHSJiY0Qsj4jpEfHXiLgnTdNZddSbFRH9GjCVgWmavlFH7aKIODUiTtk8390ionVELIyIGRExISLuTdN0Za4PmiRJm4g4OyJOiohPba4Zm2tOjYjHIuL+NE031Ou7AQAAAAAAAAAAAAB2qCRN06aeQ86SJLkyIm6N3EPnlRHx44i4Ok3T8iw1Z8UOCG8nSfKpiPjfiBhcR52FEfH1NE1/W9cDJkkyPCJ+GZsC69vyXkRckKbps3XVrG7IkCHppEmT6rMJAAAAAAAAAAAAAFBbkmlhUb5nsZ16R/26hRdHxBUR8dskSTI+ATtCkiQHRcRzUXdwO2JT5+wHkyT5ah01T4qIP0Xdwe3YPOZPm7cBAAAAAAAAAAAAAJqB+gShm6ulETE/InpExK5ZxpwcEf8vIu7Kod6SiJiVw7h1mRYmSdI5Ih6OiC4ZVv8rItZExF6xdXA+iYifJEkyKU3TWq3FkoPWAAAgAElEQVSvkyTpFxHjI6J1hprvR0RVROxZY3mbiBifJMmANE3n1PG9AAAAAAAAAAAAAAA7WKF13t5iUUR8JyL2S9N01zRNP5mmabeIOCAiJmfZ5ms51v5DmqZDcvh4L8v2N8emDuHVrY+Ik9M07Zum6T4RsW9sCl1XVxwRv8hS80cR0bHGsiURcWiapnukafqJiDh487LqOm7eFgAAAAAAAAAAAABoYoUW3l4REd+KiL5pmt6Ypunr1VemafpKRBwdm8LdNe2fJEmmztWNJkmSthHxHxlW/ShN08e2fJGm6VsRcXGGcfsnSXJQjZq9I+KkDGOvTdP0xWo1/xER12UYd3KSJL1ymT8AAAAAAAAAAAAAsOMUVHg7TdOb0jT9QZqmG7YxZnlE/D7DqiQidtlhk9vk2IgozbD8vgzLno6IsgzLR9b4+ozY1JW7uqqIeCDDtg9sXlddcUScmWEsAAAAAAAAAAAAAJBHBRXeroeVGZZVROawdE1HJkkyNUmSlUmSbEySZFGSJJOSJPlJkiQH17HtQRmWrYuI6TUXpmlaFRGvZBh/YA41303TtNb3mKbpioh4N4eaAAAAAAAAAAAAAECetdTw9pAMy6amaVqRw7Z9I2K/iOgUEa0iontEHBARl0TEi0mSPJkkSa8s2w7KsGzu5qB2Jh/kUCNTzTlZ6uVaEwAAAAAAAAAAAADIsxYX3k6SZFhEfCbDqp810kMcE5tC3D0zrOuWYdnSbdRakmFZhyRJ2jZyzUw1AAAAAAAAAAAAAIA8alHh7SRJ9oiI+yMiqbFqYkSMy6FEGps6V78WEQu3Ma5fRPxfhuVdMizbsI062daVNnLN0gzLAAAAAAAAAAAAAIA8ajHh7SRJBkbE8xHRq8aqORFxapqmFVk2XRwRP42I4yOiNE3TPmmaDkrTtEdE7BYRP46IqgzbHZMkyUG5TK0B69JGrpm1XpIkFyZJMilJkkmLFy+u42EBAAAAAAAAAAAAgIYqaeoJNIYkSY6MiN9H7S7VH0TE8DRN521j84PSNM0Uzo40TRdFxKgkSeZHxJgMQ06IiH9W+3pFhjGtt/HYbbIsX1Hj3923s2ameUVERJqmv4yIX0ZEDBkypK7QOAAAAAAAAAAAAADQQAXfeTtJkpER8UTUDm6/HRGHpWn63ra2zxbcruG/I2JjhuX9a3xdlmHMrtuom2ndmjRN1zdyzUw1AAAAAAAAAAAAAIA8KujwdpIk34yI8VG7E/XE2BTcnt0Yj5Om6dqIWJJhVWmNr6dmGNM7SZLiLKX7ZFhWs0ammn2z1Mu1JgAAAAAAAAAAAACQZwUZ3k6SpChJkh9HxG0RkdRYPSEijkzTdHEjPl6HyNzRemmNr/+ZYUzbiNg3Q82iiBicYfzEHGrukSRJzU7jkSRJaUTskUNNAAAAAAAAAAAAACDPCi68nSRJ24j4TUT8Z4bVP4uIUzd3ys6l1vVJkhyQw9CvR+3u3hER02t8/URELM8w7pwMy0ZE5kD4/TW+/m1EVNZYVhQRZ2fY9qyoHWav3FwDAAAAAAAAAAAAAGhCBRXeTpKka0Q8HRGn11iVRsS1aZpenKZpzaDzthwdEZOSJHk2SZLzkiTpUePxPpIkydiIGJ1h2zQiHt5qQZquj4i7M4wdlSTJSdXq7h2bguY1TU7TdKsu2Wmazo2IxzKMHZ0kycHVah6cZZ6PpGk6L8NyAAAAAABotvr27RtJkvhoIR99+/Zt6l8pAAAAAGgWkjRNm3oOOUuS5JcRcUGGVWsi4s0cSlyUpunkavWei4gjaoyZHxFlEdE9InpEdvekaXp+hjl2jk0duXtn2OZfm+e6V9QOzldGxMFpmr6coWa/iHgjIjpmqPlebAqS75lh3eqIGJCm6ZxtfB8fGjJkSDpp0qRchgIAAAAAwA6VJEk8/fTTTT0NGsmIESOikM5JAQAAAEAjSDItLMn3LLZT6yzLO0TEATls3ymHMT03f2zL3yPikkwr0jRdmSTJ6RHxZER0qbG6T5Z6aUR8PVNwe3PN2UmSfCEifhu1n4M9stTcGBFfyDW4DQAAAAAAAAAAAADsWDW7P+9s/h6bOmHnqiIifhgRI9I0XZ1tUJqm/4yIIyPi1RxqLoyIs9M0/dm2BqVp+lhEfC4i3s+h5vsRcdzmbQAAAAAAAAAAAACAZqDQOm83qjRNr0uSZHREDI+IIyLiUxGxZ0R0i4h2EbE2IpZGxGsR8UJE3Jum6YIca09JkuSAiDgtIk6NiKERsVtEtIqIxRExPSImRMSv0zRdmWPNvyRJsm9EjIyIkyJicER8ZPPqRbEpLP5YRNyXpumGXGoCAAAAAAAAAAAAAPlRUOHtNE2/FBFfauSaayPiD5s/GlWaplUR8dDmj8aquSEi/m/zBwAAAAAAAAAAAABQIIqaegIAAAAAAAAAAAAAADsD4W0AAAAAAAAAAAAAgDwQ3gYAAAAAAAAAAAAAyAPhbQAAAAAAAAAAAACAPBDeBgAAAAAAAAAAAADIA+FtAAAAAAAAAAAAAIA8EN4GAAAAAAAAAAAAAMgD4W0AAAAAAAAAAAAAgDwQ3gYAAAAAAAAAAAAAyAPhbQAAAAAAAAAAAACAPBDeBgAAAAAAAAAAAADIA+FtAAAAAAAAAAAAAIA8EN4GAAAAAAAAAAAAAMgD4W0AAAAAAAAAAAAAgDwQ3gYAAAAAAAAAAAAAyAPhbQAAAAAAAAAAAACAPBDeBgAAAAAAAAAAAADIA+FtAAAAAAAAAAAAAIA8EN4GAAAAAAAAAAAAAMgD4W0AAAAAAAAAAAAAgDwQ3gYAAAAAAAAAAAAAyIOSpp4AAAAAAAAAANA4+vXrF3PmzGnqadBI+vbtG7Nnz27qaQAAAI1IeBsAAAAAAAAAWog5c+bEjBkztjlm4sSJMWrUqBg7dmwMHTq0wWPU3/H1BfEBAKDlKWrqCQAAAAAAAAAA+ZFr6Hjo0KExduzYGDVqVEycOFH9JqoPAAC0PDssvJ0kyYAkSS5MkuTiJEkO3VGPAwAAAAAAAADUrb7dousbUFa/8esDAAAtT73D20mS7JYkyR2bP/bLMubnEfFaRPwsIv47Il5IkuTZJEm6bt90AQAAAAAAAID6qm9weItcA8rq75j6AABAy9OQztsnRMSoiLggIt6vuTJJkssi4sKISGp8DIuI3zR4pgAAAAAAAABAvW1vcLiugLL6O7Y+AADQsjQkvH3s5s/Ppmm6uvqKJElKIuKazV9uiIjbI+LSiHg5NgW4hydJ8rkGzhUAAAAAAAAAqEP1AHFjBYezBZTVz099AACg5UjSNK3fBknyekTsGxE3pmk6usa6YyLiiYhII+L/pWk6bvPy9hHxVkT0ioj70zQ9txHmTiMbMmRIOmnSpKaeBgAAAAAARJIk8fTTTzf1NGgkI0aMiPqekwKgYZIkia5du8bYsWMjIho9OFw9jKz+jq+/zz77eA0FAIDClWRc2IDw9vyI+EhEfDFN0/E11o2JiKsiYkVEdE/TtKLauu9HxJUR8XaapnvXb+7kg/A2AAAAAADNhfB2yyK8DZA/SZLEuHHj4vzzz4+IiHHjxjV6x+eJEyeqn6f6wtsAAFDQMoa3ixpQaJfNn9dmWHdobOq6/Uz14PZmb23+3LsBjwkAAAAAAAAAAAAAUNAaEt7euPlzl+oLkyRpGxFDNn/5twzbrdj8uU0DHhMAAAAAAAAAyMGoUaNi3LhxMW7cuBg1alRMnDix0WpPnDhR/SasDwAAFL6GhLfnbv48uMbyo+PfwewXM2xXuvnz6gY8JgAAAAAAAACQg7Fjx8bQoUNj6NChMXbs2EYLEG8JJqvfNPUBAICWoSHh7X9ERBIR5yZJskdERJIkxRHxzc3rl0fEpAzb7bP585wGPCYAAAAAAAAAkIOhQ4du9e/GCBDXDCarn9/6AABAy9GQ8Pbdmz+XRsTLSZL8PiKmRsSwiEgj4t40TSszbHf45vVTGjJRAAAAAAAAAKD+tjdAnC2YrH5+6gMAAC1LvcPbaZo+HxF3xabu26URcVL8u6v2vIj4Ts1tkiTZPSIO3Pzlsw2YJwAAAAAAAADQQA0NENcVTFZ/x9YHAABanoZ03o6IuDAiLo+IaRGxMSKWR8RvIuKwNE3LMoy/pNq//9LAxwQAAAAAAAAAGqi+AeJcg8nq77j6AABAy9Og8Ha6yY/TNB2Ypmm7NE13TdP07DRNZ2fZ5IcR8bGI+FiapnMbPFsAAAAAAAAAoMFyDRDXN5is/o6pDwAAtDwN7bxdL2maLkjTdHaapnPy8XgAAAAAAAAAQGZ1BYgbGkxWv/HrAwAALU+9w9tJkhy2PQ+YJMl/b8/2AAAAAAAAAMD2yRYg3t5gsvrNoz4AANB8JWma1m+DJFkaEcPSNH2j3g+WJD+JiK+laVpc323Z8YYMGZJOmjSpqacBAAAAAACRJEk8/fTTTT0NGsmIESOivuekAGiYJElixowZOY+v2eW5sYPD6m9f/X322cdrKAAAFK4k48IGhLerImJeRByapunsemz33xFxSUSkwtvNk/A2AAAAAADNhfB2yyK8DZA/9Q1vR2wKEJ9//vkRETFu3LhG7/isfsPrC28DAEBByxjeLmpAobUR0TMinkqSpHtOj7wpuH3x5i+nN+AxAQAAAAAAAAAAAAAKWkPC22dGRGVE7BkRf0qSpOO2BidJ8l+xqeN2EpuC20c14DEBAAAAAAAAgEY2ceLEGDVqVIwbNy7GjRsXo0aNiokTJ6rfQurTvPTo0SOSJPHRgj769evX1L9WAEABShpye50kSb4YEXdv/vK5/8/O/Udbetf1oX9/M2dwZogh/GiNMJBRQBmlBO24U6dKA0pF68UmliQWrsfUGZtalKO1aLVLhF5jrtW6uUo9OtF0+yPGXwFDrGAqSu91rh4nIeq1AQwiGKiAKMyNEIZMvv3j7BPOnOw9Z+999jl7P895vdZ61j7neT7P+3mG9d1rWGve+Sb5ylrrmQFzG4vbL6i1fnDit2VbHTlypJ46dWrWrwEAAAAAACml5M4775z1azAlL3zhCzPJv0kBML5SSu69996RZteKw91uN51OZ+i5Scnfev7hw4f9HdoipZQ84QlPyPLyco4ePTr1/JMnT+b666+Xv4P5Bw8e9B0FAM6nDDo5yc7bqbX+TJLv7IdekeSWUso5DyilvDbJy/sz9yb5MsVtAAAAAAAAAJi9YSXkTqeTbre75R2g5c82n/m1vLyc66+/PidPnpx69tGjR+XPMB8AYFQTlbeTpNb6Q0l+KKvl7CuTLK9dW1fcTlaL2y+otX5gC+8JAAAAAAAAAEzBZrtHb7VALH96+bRP0wvK8gEAtm7i8naS1FpfmeRnslrgPlZK+f5+cftb+ufeHsVtAAAAAAAAAJgLmxWH10xaUJY/3XzaqekFZfkAAFuzpfJ23zcm+fWslrW/K5/acfsdUdwGAAAAAAAAgLkwanF4zbgFZfnTz6e9ml5Qlg8AMLktl7drrWeTvCTJ/5vVAnfJanH7ilrrX241HwAAAAAAAADYmnGLw2tGLSjL35582q3pBWX5AACTGVreLqU8b9QjSSfJf0zy0SQPJHl1ks89zzwAAAAAAAAAsAO2WhzerKAsf3vzabemF5TlAwCMr9RaB18o5eEkgy9uTa21LmxDLlt05MiReurUqVm/BgAAAAAApJSSO++8c9avwZS88IUvzLB/kwJgukop6fV6j5SEp1kcHpQlf3vzDx8+7O/QFiml5P777x947eTJk7n++uuzvLyco0ePTv3Z8rcn/+DBg76jAMD5lIEnNylvb4daa92zTdlsgfI2AAAAAADzQnm7XZS3AXZOKSWPf/zj0+12k2TqOz6vLyPL3/585e12OV95O5nfgrL84ZS3AYBNjF3eftV2vUmt9dXblc3klLcBAAAAAJgXytvtorwNsHPWdt5eXFxMknN24Z6WlZUV+TuUr7zdLpuVt5P5LCjLH055GwDYxMDy9sKwaQVrAAAAAAAAAADYOUePHs3y8vK2FZTlzzYfACBJLpj1CwAAAAAAAAAA07O0tJRer5der5elpaWsrKxMLXtlZUX+DPPZHdYXiE+ePCm/ZfkAAMrbAAAAAAAAANAi3W43nU4nnU4n3W53agXitWKy/Nnks7s0vaAsHwBgOOVtAAAAAAAAAGiRTqdzzs/TKBBvLCbL39l8dqemF5TlAwAMNnZ5u5RyaSnlXf3jn4x4z1eVUv6slPKnpZRLxn9NAAAAAAAAAGASWy0QDysmy9+ZfHa3pheU5QMAPNokO2//8ySfleTCJG8a8Z43J9mf5LOTvGyCZwIAAAAAAAAAE5q0QLxZMVn+9uZD0vyCsnwAgHNNUt5+QZKa5I5a69lRbujPvTFJSfLlEzwTAAAAAAAAANiCcQvEoxaT5W9fPqxpekFZPgDAp0xS3v78/uepMe+7e8P9AAAAAAAAAMAOGrVAPG4xWf725MN6TS8oywcAWDVJefuJ/c8PjnnfX/U/nzTBMwEAAAAAAACAKdisQDxpMVn+9PNho6YXlOUDAExW3n6w//nYMe870P88O8EzAQAAAAAAAIApGVYg3moxWf585NNuTS8otykfAGASpdY63g2lvDPJ05N0a63/Zoz7fjjJtyV5T631s8Z6KDviyJEj9dSpU7N+DQAAAAAASCkld95556xfgyl54QtfmHH/TQqAyZRScu+99448v3GX52kXh+VvLf/w4cP+Dm2RUkruv//+qeWdPHky119/fZaXl3P06NGp5cofPf/qq6/2HQUAzqcMPDlBeftnkrwsyfuTPKPW+uAmt6SUsj/JfUkuSfIrtdZrxnooO0J5GwAAAACAebF///48+OCm/wRBQ+zbty8f//jHZ/0aALvCuOXtZLVAvLi4mCTp9XpT3/FZ/uT5ytvtMu3ydtKOAnST8w8ePOg7CgCcz8Dy9sIEQb+a1fL2Zyb5iSSLI9zzE/35muRXJngmAAAAAACwizz44IO57bbbzjl36623JkmuvfbakTLMz8/8VVddNdI9AACM5+jRo1leXt62grJ8AIDpu2DcG2qtv5bkbf1fX1ZK+Z1SypcMmi2lfGkp5a1JXprV4vYf11p/eeK3BQAAAAAAAACmZmVlJUtLS+n1eun1ellaWsrKyor8luQzf06ePDn1zPUFZfk7nw8AMK6xy9t9Vyf5SP/nL03y1lLKX5dSTpZSfrP/+eEkv5PkS7K67fdfJ/narb4wAAAAAAAAALB1a8XhbrebTqeTTqeTbrc7tQKx/NnmM5+aWlCWDwAwPROVt2ut70ryxUn+JKvF7JLk4iSXJ/my/ufj1137oyRH+/cBAAAAAAAAADO0sTi8ZloFYvmzzWd+NbmgLB8AYDom3Xk7tdZ3Jnlukpcl+a9JTudTZe2S5KNJfj3J1yX5wlrrn275bQEAAAAAAACALRlWHF6z1QKx/Onl0z5NLyjLBwDYuonL20lSa3241npLrfWra60XJ7koycEkF9VaH19r/d9qrb9Ya314Km8LAAAAAAAAAExss+LwmkkLyvKnm087Nb2gLB8AYGsWphlWa30gyQPTzAQAAAAAAAAAtm7U4vCa9QXlUe6RP/182mX//v05ePDgOeeuvvrqbX2m/O3N379//5TeBADYTaZa3gYAAAAAAAAA5s+4xeE1oxaU5W9PPu3y8Y9/PPfee+8550ZZG1tZP/K3N//w4cNjPQ8AIEku2GpAKeUppZSvL6X8QClluZTyU9N4MQAAAAAAAABg67ZaHF5fUF5ZWZG/w/m0W9PXp3wAgPFNXN4upfzdUsotSd6d5OYkr0zyTUm+YcDsfy6lnCmlvGvS5wEAAAAAAAAAm1tfQJxW8XBYwVH+zuTTbk1fn/Jpi0suuSSlFEdLjkOHDs16SQEMNVF5u5TyzCT3JLkmyUKS0j+G+dH+3KFSyhWTPBMAAAAAAAAA2NxaAXHaxcONBUf5O5tPuzV9fcqnDT7wgQ/kMY95TPbv359nPetZee1rX5vTp0/n9OnTee1rX5tnPetZ2b9/fx7zmMc8co/5+Z1/z3veM4VVAbA9Fsa9oZSyN8kdSS7pn/rZJD+X5JlJfmzQPbXWe0spf5zk2UlelOR3JnlZAAAAAAAAAOD8ut1uFhcXkyS9Xm+qxcO1gqP82eTTbk1fn/JpgzNnzmTfvn25+OKLc8011zxy/pprrsktt9ySWmvOnDljvgHzr3jFKwIwrybZefsbs1rUrkn+Za11sdZ6Z5L3bXLfW7O6O/flEzwTAAAAAAAAAAAAts2ePXty2WWX5fbbb8+BAwceOX/gwIG88Y1vzGWXXZY9e/aYb8A8wDybpLx9Vf/zLbXWE2Pc9yf9z8+Z4JkAAAAAAAAAwAiWlpbS6/XS6/WytLSUlZWVqWWvrKzIn2E+7db09SmfNjh79mye85znZN++fY+6tm/fvjz72c/O2bNnzTdgHmCeTVLe/ntZ3XX7DWPe99f9z8dP8EwAAAAAAAAAYATdbjedTiedTifdbndqBcS1YqP82eTTbk1fn/Jpi4WFhdx1111Dr999991ZWFjIoUOHcujQIfNzPg8wryYpbz+h//mXY963MMGzAAAAAAAAAIAxdDqdc36eRgFxY7FR/s7m025NX5/yaZPl5eXs3bt36PW9e/dmeXk599xzT972treZn/N5gHlVaq3j3VDKB5M8McnxWutPrzv/NUlen6TWWvcMuO+7ktyQ5H211qdu6a3ZFkeOHKmnTp2a9WsAAAAAAEBKKbntttvOOXfrrbcmSa699tqRMszPz/xVV12Vcf9NCoDJlFJy7733Pur8sHLiKEa5V/725B8+fNjfoS0y6PvZ5PUp33e0bUopOX36dD75yU9mYWEhpZRzrtda89BDDz2qLGx+Pucvuugi309gHpRBJyfZefvd/c/x/t9O8pVJapL/b4JnAgAAAAAAAAATmnQH2VFLkfK3J592a/r6lE9b7d2791FF4GS13D1ol2fz8zkPMM8mKW/fmdUm+LWllL8zyg2llH+c5Ev7v755gmcCAAAAAAAAAFswbgFx3N1s5U8/n/Zqw/qUDwAwmUnK2z+R5BNJPj3Jr5ZSHne+4VLKlyW5pf/r6SQ/PcEzAQAAAAAAAIAtGrWAOG6xUf725NNObVmf8tkNbrjhhtxwww3mWzoPMCtjl7drrX+R5DVZ3X37HyZ5ZynlB5IcXZsppXxJKeX6Usqbk/xmkickqUn+Ta319FTeHAAAAAAAAAAY22YFxEmLjfKnn0/7tGl9ylfgbrtaa2688cbceOONqbWab9k8wCxNsvN2aq0/kOS1WS1w/50kr0zyHVktaCfJW5O8LsmX92eS5DW1VrtuAwAAAAAAAMCMDSsgbrXYKH8+8plfTVg/8kfPp71qrbnjjjty4YUX5sILL8wdd9xx3kKw+fmbB5hnE5W3k6TW+m1JrkzyR1ktaA87/iTJi2utr97y2wIAAAAAAAAAU7Gx4Djt4rD82eYzn5qyfuSPlk/73Hzzzel0Ornkkkty3XXX5YEHHsgDDzyQ6667Lpdcckk6nU5uvvlm8w2YB5hnC1u5udb6a0l+rZTynCRfmuRQkscleSDJ+5K8tdZ6aqsvCQAAAAAAAABM31oBcXFxMUnS6/WmWhyWP9t85k+T1o/8zfNpn2uuuSa33HJLaq05c+bMI+fPnDmTffv25eKLL84111xjvgHzAPNs4p2316u1/lGt9XW11n9ba/2mWuu311p/WHEbAAAAAAAAAACAJjhw4EDe+MY35rLLLsuePXseOb9nz55cdtlluf3223PgwAHzDZgHmGdTKW8DAAAAAAAAAM2zsrKSpaWl9Hq99Hq9LC0tZWVlRX5L8pk/TVo/8jfPp5327duXZz/72Tl79uwj586ePZvnPOc52bdvn/mGzAPMM+VtAAAAAAAAANiF1oqN3W43nU4nnU4n3W53agVH+bPNZz41Zf3IHy2f9rr77ruzsLCQQ4cO5dChQ1lYWMhdd91lvkHzAPNsy+XtUsoFpZRnllI6pZTnjXJM48UBAAAAAAAAgMlsLDaumVbBUf5s85lfTVg/8kfPp7327t2b5eXl3HPPPXnb296W5eXl7N2713yD5gHmWam1TnZjKVck+Y4kL0jyaWPcWmut/tOWOXTkyJF66tSpWb8GAAAAAACklJLbbrvtnHO33nprkuTaa68dKcP8/MxfddVVmfTfpAAYTykl995773lnhhUbx52Rv/35f/M3f+Pv0BZZ+362ZX3K7+Tw4cO+oy1SSsnp06dTa81DDz30qLLwJz/5ySwsLKSUcs558/M5f9FFF/l+AvOgDDo50c7bpZRXJfmtJF+ZZF8/fJwDAAAAAAAAANhho5YWJ92hVv5082mntqxP+bRVKWXgLs979+59VHHY/PzOA8yzscvbpZSvSPKqfKqI/d4kP5vkxiSvHuF4zTReHAAAAAAAAAAY3bjFw3ELjvKnn097tWF9ygcAmMwkO2+/vP/5cJJvT/JZtdbFWut311pfPcoxvdcHAAAAAAAAADYzafFw1IKj/O3Jp92avj7ls5vdcMMNueGGG8w3ZB5g3kxS3u4kqUl+sdbarbXWKb8TAAAAAAAAADAlWy0eblZwlL+9+bRb09enfNpmlCpcrTU33nhjbrzxRvMNmAeYR5OUtx/X/3zTNF8EAAAAAAAAANi69QXEaRUPhxUc5e9MPu3W9PUpnza54447zlsIrrXmjjvuyIUXXpgLL7zQ/JzPA8yrScrbf9n/PDPNFwEAAAAAAAAAtm6tgDjt4uHGgqP8nc2n3Zq+PuXTFtddd10uueSSdDqd3HzzzY+cv/nmm9PpdHLJJZfkuuuuywMPPJAHHnjA/BzPA8yzhQnu+d0k1yb5/Cm/CwAAAAAAAACwRd1uN4uLi0mSXq831eLhWsFR/mzyabemr0/5tMGZM2eyb9++XHzxxXcmgZYAACAASURBVLnmmmseOX/NNdfklltuSa01Z86cMd+A+Ve84hUBmFeT7Lz9o0lqksVSyv4pvw8AAAAAAAAAAADsuD179uSyyy7L7bffngMHDjxy/sCBA3njG9+Yyy67LHv27DHfgHmAeTZ2ebvW+ntJvjfJU5PcVkp53NTfCgAAAAAAAACYyNLSUnq9Xnq9XpaWlrKysjK17JWVFfkzzKfdmr4+5dMGZ8+ezXOe85zs27fvUdf27duXZz/72Tl79qz5BswDzLOh5e1SyvOGHUn+nyS/kOQrkvxpKeWHSin/rJRyxfnuW3c/AAAAAAAAALANut1uOp1OOp1Out3u1AqIa8VG+bPJp92avj7l0xYLCwu56667hl6/++67s7CwkEOHDuXQoUPm53weYF6db+ft30ny2+c5rk1Skzwpybcl+cUkv7XJPb+d5C3T/2MAAAAAAAAAAEnS6XTO+XkaBcSNxUb5O5tPuzV9fcqnTZaXl7N3796h1/fu3Zvl5eXcc889edvb3mZ+zucB5lWptQ6+UMrD2/TMWmvds03ZbMGRI0fqqVOnZv0aAAAAAACQUkpuu+22c87deuutSZJrr712pAzz8zN/1VVXZdi/SQEwXaWU3HvvvY86P6ycOIpR7pW/PfmHDx/2d2iLDPp+Nnl9yvcdbZtSSk6fPp1PfvKTWVhYSCnlnOu11jz00EOPKgubn8/5iy66yPcTmAdl0Mnz7bz96m06XrPlPwoAAAAAAAAAMLJJd5AdtRQpf3vyabemr0/5tNXevXsfVQROVsvdg3Z5Nj+f8wDzbGh5u9b66u06dvIPCAAAAAAAAACMX0Acdzdb+dPPp73asD7lAwBM5nw7bwMAAAAAAAAALTJqAXHcYqP87cmnndqyPuWzG9xwww254YYbzLd0HmBWSq111u/AnDhy5Eg9derUrF8DAAAAAABSSsltt912zrlbb701SXLttdeOlGF+fuavuuqq+DcpgJ1RSsm999676dz5youTFhvlTz9/cXHR36EtUkpJr9drzfqU7zvaNo997GPzsY99bNavwZQcOHAgf/u3fzvr1wAog04ujHRnKU/r//hwrfX+sZ5aysH0d/iutb53nHsBAAAAAAAAgOlbv4Ps+hLjNIqN8mefz/xqwvqRP3o+7fKxj30s999/f06ePJnrr78+y8vLOXr06NSfI39n8g8ePDjFtwKYrgs2GyilvDTJu/vHv57gGf967f5SyksmuB8AAAAAAAAAmLL1BcSVlZWpF4flzzaf+dSU9SN/tHza6ejRo1leXs7111+fkydPym9ZPsA8OO/O26WUkuT/yOq23X+Q5LsneMb3JPmyJEf6Wb88QQYAAAAAAAAAMGVrBcTFxcUkSa/Xm2pxWP5s85k/TVo/8jfPp73WF4i3Y4dp+bPNB5i1zXbe/rIklyapSb6n1lrHfUCt9eGsFriT5BmllCvGzQAAAAAAAAAAAICd0vQdpuUDzK/Nytsv7n/eV2v9b5M+pNZ6Z5L7+r/+00lzAAAAAAAAAIDpWVlZydLSUnq9Xnq9XpaWlrKysiK/JfnMnyatH/mb59N+TS8oyweYT5uVtztZ3XX7N6bwrN9IUvqZAAAAAAAAAMAMrRUbu91uOp1OOp1Out3u1AqO8mebz3xqyvqRP1o+u0PTC8ryAebPZuXtQ/3Pd0zhWW/vf37WFLIAAAAAAAAAgAltLDaumVbBUf5s85lfTVg/8kfPZ/doekFZPsB82ay8fXH/80NTeNZaxsXnnQIAAAAAAAAAts2wYuOarRYc5U8vn/Zp0/qU/+h82q3pBWX5APNjs/L2J/qfF07hWY/tf56ZQhYAAAAAAAAAMKZRi4eTFhzlTzefdmrL+pTPbtT0grJ8gPmwWXl7bbfsg1N41lrGX00hCwAAAAAAAAAYw7jFw3ELjvKnn097tWF9yme3anpBWT7A7G1W3r4vSUny/Ck86wX9zz+dQhYAAAAAAAAAMKJJi4ejFhzlb08+7db09Smf3azpBWX5ALO1WXn7t/qfzyulPGvSh5RSDif5R0lqkrdMmgMAAAAAAAAAjGerxcPNCo7ytzefdmv6+pTPbtb0grJ8gNnZrLz9+iQP9+deV0rZM+4DSikLSV7Xz3g4yW3jZgAAAAAAAAAAo1lfQJxW8XBYwVH+zuTTbk1fn/LZzZpeUJYPMBvnLW/XWu9L8gtJSpIrktxaSvn0UcP7s7f2761JfrGfCQAAAAAAAABsg7UC4rSLhxsLjvJ3Np92a/r6lM9u1vSCsnyAnbcwwswrkzw/yWcmuSpJp5Tyw0l+vtb64UE3lFKemORlSb4tyVP7p/+ynwUAAAAAAAAAbJNut5vFxcUkSa/Xm2rxcK3gKH82+bRb09enfHaz9QXi5eXlHD16VH6L8gGm7bw7bydJrfV/Jrkyyen+qYNJfiTJB0sp7yil/Hop5ef7x6+XUt6e5INJ/lNWi9ulf++Vtdb3b8ufAgAAAAAAAAAAAGak6TtMywfYOZuWt5Ok1voHSb4oyR9ntYy9djwjyYuSXNs/XpTkmRtm/jjJF9VaV6b98gAAAAAAAADAuZaWltLr9dLr9bK0tJSVlen9c/3Kyor8GebTbk1fn/Kh+QXlNuUDzLORyttJUmu9L8kXJnlpkpUkD+fckvb64+H+zEuTfEGt9U+n+9oAAAAAAAAAwCDdbjedTiedTifdbndqBcS1YqP82eTTbk1fn/LhU9pUgG5yPsA8G7m8nSS11odrrb9Qa/0HSZ6Y5KuSHE/yXf3jeJJ/kuRJtdZ/0J99eNovDQAAAAAAAAAM1ul0zvl5GgXEjcVG+TubT7s1fX3Kh0drSwG6yfkA82ys8vZ6tdaP1lrfVGv9qVrrD/aPn6q1/kat9SPTfEkAAAAAAAAAYDJbLSAOKzbK35l82q3p61M+DNeGAnST8wHm2cTlbQAAAAAAAACgGSYtIG5WbJS/vfm0W9PXp3zYXNML0E3PB5hXytsAAAAAAAAAsAuMW0Actdgof/vyaa82rE/5tFETC8ryAZpHeRsAAAAAAAAY2aWXXppSiqNFx6WXXjrrZcUOGrWAOG6xUf725NNObVmf8mmjphaU5QM0y8KsXwAAAAAAAABojve+9705duxYkuT48eMj3XPixAnzczx/+eWXj5RDe6wvIA4qL05abJQ//fzFxcWx85lvbVqf8rtj38/8WysQLy8v5+jRo1PNXl9Qlr/z+QDzxM7bAAAAAAAAALDLDNtBdqvFRvnzkc/8asL6kT96Pu3T9B2m5QM0g/I2AAAAAAAAAOxCGwuO0y4Oy59tPvOpKetH/mj5tFPTC8ryAebfwqxfAAAAAAAAAACYjbUC4uLiYpKk1+tNtTgsf7b5zJ8mrR/5m+fTXusLxMvLyzl69Kj8FuUDzJqdtwEAAAAAAAAAAGCdpu8wLR9gfilvAwAAAAAAAMAutbKykqWlpfR6vfR6vSwtLWVlZUV+S/KZP01aP/I3z6f9ml5Qlg8wn5S3AQAAAAAAAGAXWis2drvddDqddDqddLvdqRUc5c82n/nUlPUjf7R8doemF5TlA8yfscvbpZR/vB0vAgAAAAAAAADsjI3FxjXTKjjKn20+86sJ60f+6PnsHk0vKMsHmC+T7Lz9plLKn5VSvqeU8uSpvxEAAAAAAAAAsG2GFRvXbLXgKH96+bRPm9an/Efn025NLyjLB5gfCxPed2mS1yR5VSnlN5L8ZJL/WmutU3szAAAAAAAAYC7ddNNN5ls8T7uNWjxcX3Acp6Qof7r5i4uLI+XSLG1Zn/LZjdYXiJeXl3P06FH5LcoH2CmT7Lz9uiQfSVKyWv7+6iS3J3lvKeXVpZRLp/h+AAAAAAAAAMAUjFs8HHeHWvnTz6e92rA+5bNbNX2HafkAszf2ztu11m8ppXxHkpckOZbkef1LT0ny75N8TynlvyX5iSS311rPTutlAQAAAAAAgNk7duxYkuT48eNj3Wd+PuftzL07TFo8HHWHWvnbk0+7NX19ymc3a/oO0/IBZmuSnbdTa/1ErfXnaq1XJPncJD+U5INZ3Y37giQvTPIrSd5XSvmBUsozpvS+AAAAAAAAAMAYtlo83GyHWvnbm0+7NX19ymc3a/oO0/IBZmei8vZ6tdY/rbW+MsnBrO7G/eYkNatF7r+b5JVJ3lFK+a1SyjWllMds9ZkAAAAAAAAAwGDrC4jTKh4OKzjK35l82q3p61M+u1nTC8ryAWZjYVpBtdaHkvxqkl8tpTw1ybEk12W11J0kV/SPvy6l/EySE7XWt0/r+QAAAAAAAACw2+3bty+Li4uPOj/o3KTk71z+/v37t/o6NMT6AnG3202SqRaH5c82n3ZbXyBeXl7O0aNH5bcoH2A7TK28vV6t9S+SvKqU8h+SdJN8c/9SSfLEJEtJlkopdyb5vlrr723HewAAAAAAAADAbvLggw/m93//94deP3HiRJLk+PHjI+WZn+385ZdfPtIc7bBWIF4r+/d6vakWh+XPNp92a3pBWT7AzrpgO0JLKQdLKd+b5L4k/ypJzWpxO0k+2v+5JHlhkt8tpfyn7XgPAAAAAAAAAAAA2G7rC8QnT56U37J8gGmaWnm7lLKnlPJPSym/nuTdSV6V5GlZLWl/PMnNSS6vtT4+yT9O8vp8qtT9ilLKddN6FwAAAAAAAAAAaJKVlZUsLS2l1+ul1+tlaWkpKysr8luSz+7Q9IJym/IB5tmWy9ullKeXUn4gyf1JfjXJi5LsyWop+0+SfGuSJ9dav7HW+gdJUmv9b7XWr01yJMn/7M9+81bfBQAAAAAAAAAAmmatONztdtPpdNLpdNLtdqdWIJY/23x2lzYVoJucDzDPJipvl1IeU0r5ulLKW5K8M8krk3xGVkvYZ5L8fJIvrbX+vVrrj9VaTw/KqbXek+QH+79+ziTvAgAAAAAAAAAATbWxOLxmWgVi+bPNZ3dqSwG6yfkA82zs8nYp5UeSvD/JzyX5R1ktbJeslri/I8lTaq3/e631d0eMfGf/88Jx3wUAAAAAAAAAAJpqWHF4zVYLxPJnm8/u1oYCdJPzAebZwgT3vCJJzWph+5NJ3pBkudb62xO+w8PjDJdSHpfkiiSXJ7ksydOTXJLksVnd9fsjSf5Hkv87yc/UWv98jOyvSPK1Sb6kn3kgyYeS3Jfk15P8bK31A2PkXZDkyiT/tP++n5HkMUk+kOTeJG9M8nPDdiYfkvlpSa5N8uIkz+1npp/5h0luT/ILtdZPjJoJAAAAAAAA47jpppvMt3ie5jtx4sTQa/O23syzm21WHF6zvkC82az8+cmH5NyC8vLy8tR3hJYP0Exj77zd9+dJvjvJU2ut12yhuJ1a65trrRfUWvdsNltK+bdJ/iqrhfF/l+SrknxuksdltYh+IMmTk3x5klcnua+U8sOllL2b5B4qpbwlyZuSHE9yOMnjk3xakoNZLYv/xyTvLKW8fJQ/VynluUlOJfmVJC9L8swkFyXZl+TSJC9K8rp+5ktGzHxBkj9J8l+SXJXks7NaWn9s/+crk9yc5E9KKc8fJRMAAAAAAAAAgJ01anF4zbg7QMufbT7N1cQdpuUDNM8kO29/VZI311rrtF9mBE/JeO+8J8m3J3l6KeXKQe9cSnlGkt/Oakl7Mxcl+dFSylNqrf9u2FAp5fIkb85qqXwzn5HkF0spT6y1Lp8n88VJfjmrO3dv5ulJfqOUcnWt9fYR5gEAAAAAAGBkx44dS5IcP358rPvMz+e8nYDbZ5S10ZT1udvnfT/badzi8JpRd4CWP9t8mq2pO0zLB2iWsXferrW+aUbF7WH+Oqu7UX/4PDNfk+RfbDxZSllI8ksZXNz+QJL/keSTA659VynlykEPKqVclORXM7i4/RdJ3p7k4Y23JfmxUsqRIZmXJvn5DC5u/1mS+wac/7QkP19KedqgTAAAAAAAAAAAdtakxeE1m+0ALX+2+TRfk3eYlg/QHGOXt0spf1ZKeVcp5cvHvO95a/eO+8wBPpjkPyR5Tq31ibXWZ9dan5Tk7ye5a8g9/2rAuW9O8gUbztUk/zLJZ9ZaPz/JpUn+YMC9ryulDCpTf19Wdwhf78EkX1NrfVqt9XCSz8tq6Xq9PUl+Ysi7/0iSCzec+3CSf1hrfXqt9ZlJvjiPLrBf2L8XAAAAAAAAAIAZm8auzcMKxFstJssfP5/2aXpBWT5AM4xd3k5yqH8cGPO+/evundRHk3xnkqfVWr+31vrH6y/WWu9O8uVZLXdv9IUDytaDCt231lp/cm138Vrr/0zy9QPmPjPJObtvl1L2JbluwOyP1FpvX/ee78hqcXzQO16+IfMpSV48YPa7a62P/A1Va/29JN8zYO5rSilPHnAeAAAAAAAAAIAdtNXi8JqNBeVpFZPlj5dPOzW9oCwfYP5NUt6emVrrq2qtP1hr/cR5Zj6S5PUDLpUkT3jkl1Kem+RZA+ZuGZD59iR3D5j9ug2/vyjJxaNkJrkzyV+NkPmSrO7Kvd7DSW4dcO+t/Wvr7Uly9YBZAAAAAAAAAAB20DSKw+uzut1uFhcXs7i4OLVisvzR82mvpheU5QPMt50sb+/vfw4tXk/R6QHnHsq5ZenLB8wkyV1Dzp8acO6LNvw+KPPjSf7HxpO11oczuBA+SuZ9tdZH/RlrrR9Nct8ImQAAAAAAAAAAAAzR9IKyfID5tZPl7X/Q//zQDjzryIBzf1hrfWjd75cNmPlkkr8cknn/gHNPLqU8aZPM9/WL2qNmbswYlPneIXmjZgIAAAAAAAAAsMNWVlammrW0tJRer5der5elpSX5O5xP+zW9oCwfYD4tnO9iKeU5SZ475PILSikXb5Jfkjw2yRcmeVmSmsE7WE9NKeV5Sa4YcOnHN/z+pAEzf1NrrUOiPzzk/JPyqR29B2X+9ZD7hmU+tpSyr9b64BQzB2UAAAAAAAAAALCDlpaW0u120+l0tpSzVkxen9XtduXvcD7tsn///hw8eHDo9auvvnpbny9/uvn79+/fpjcB2LrzlreTXJnkewecL0m+ZcxnlayWt5fHvG/0B5Ty9CS/0H/WeitJehvOPW5AxCfOEz/s2voC+zQz13YAn0bmZiV7AAAAAAAAAAC22TQKxIOKyUnS6XTk73D+4uLiRBnMp49//OOP7NI+aI0MW1vjOF+G/OnmHz58eKJ3ANgJF4wwUzYcw85vdnwwyfW11jun9fLnvGQpfy/JW5M8ecOl9ya5stb60CgxE1wbtlP3PGUOzSulfFMp5VQp5dSHPvShTR4LAAAAAAAAAMCk1heIV1ZWxr5/s/Ki/Nnm03xtXp+7PR9gnmy28/Ybkvz5hnM3Z7UM/GNJ7t7k/oeTPJDk3Un+uNZ6doJ33FQp5flJXp9H71J9f5IX1FrfP+C2jw4495jzPObThpz/6JCfp5n5d7aYOei9kiS11p9M8pNJcuTIkc1K4wAAAAAAAJCbbrrJfIvnab4TJ04MvTZv6808u9GkO0CPWhyWP9t8mm3W60f+9uQDzJvz7rxda/3DWmtv/bHu8m9tvDbg+Nla6+trrfdsY3H765K8KY8ubr8zyZfUWt815Na/GnDuCaWUYbtaP3GEnEGZw+4bdu1va60PTjlzUAYAAAAAAAAAADMw7g6y4xaH5c82n+aah/Ujf7r5APNos523B7mu/7nZrtvbrpTyHUl+MMnGwvVKkq+utX7oPLf/4YBzC0k+M8mgnbqfOuDc+2ut64vRf5jkKzfMPKWUsmdIeX1Q5sb3+sMkhzece9qA+8bJBAAAAAAAgIkdO3YsSXL8+PGx7jM/n/N2Am6fUdZGU9bnbp/3/Wy3UXeQnbQ4LH+2+bRb09fnbskHmFfn3Xl7kHW7at+/HS80ilLKBaWU1yb5j3l0cfuNSZ6/SXE7SX5/yPm/P8b5jf/pzqDMfUk+b+PJUsoFSb5gwsynl1I27jSeUsrFSZ4+QiYAAAAAAAAAADO22Q6yWy0Oy59tPu3W9PXZ9nyAeTZ2eXvWSin7kvxSkm8dcPnHk1xZa/3YZjm11nuSvH3ApX8+4JnPyuCi9S9s+P1NST4ySmaSFyZ54giZv5xk467dFyS5dsC91+TRZfaz/QwAAAAAAAAAAObMsALitIrD8mebT7s1fX22OR9gnjWqvF1KeXySO5N87YZLNcl311q/uda6seh8Pj8+4Nw1pZTjpZTSf+aTk/zsgLn3J3nDOS9R64NJbh4wu1RKefHaL/0y+KBn31VrPedvjlrr+5LcPmD2+0spX7wu84uTfP+AuTfUWt8/4DwAAAAAAAAAAHNgYwFx2sVh+bPNp92avj7bmg8wzxaGXSilrJWga611YcD5SZ2TN6b/M8mXDDj/sSRfW0rZWOre6F/WWu9a9/t/TvINOXdX7ZLkJ5P8h1LKh5M8M8neAVkvr7WeGXD++5JcneQp687tS/JrpZS/SPK3ST4njy7On03yr4a897dldafuC9ede2KSk6WUd2W1vP6MAfc9kOTbh2QCAAAAAAAAADAn1gqIi4uLSZJerzfV4rD82ebTbk1fn23MX/sZYB6dr0Rdxjy/Ex4z5Pxjk/z9Ee7/9PW/1FofKqVcneS3kxzcMPsZ/WOQG2utrx90odZ6ul8if3OSx224/NQheTXJt9Ra/2BI5ntKKS9N8st59P8GTx+SeSbJS2ut7x1yHQAAAAAAAAAAAADYQecrb//3rJaKRz3fSLXW+0opz0vy00mu2GT8/0/yPbXWH90k8/dLKc/vZz53k8wPJPnWWusvbZJ5eynlq7K6K/hnb5L5Z0mO11rfsskcAAAAAAAAAABzYGVlJUtLS+n1ekmSpaWldLvdqe1OK3+2+bRb09dnG/MB5tkFwy7UWq+otT6/1vr8YecnPbb/jzWeWuu7++/1oiQ3JXlHko9mdffq9yd5a5LvTPLMzYrb6zLfltXdwF+S5JYk92W1/P1gkr/I6s7cL0/yOZsVt9dl/laSz0tyXZLXJ/nzJB/rH3+e5A1J/kWSz1PcBgAAAAAAAABohrXi4VqZsdPppNvtZmlpKSsrK/Ibnk+7NX19tjUfYJ4NLW/Po1rrN9RayxaO39kk/8211uO11mfVWi+utX5arfUp/cL6D9ZaPzDm+z5ca/2VWutLa63PrLVeVGvdX2t9Wq31RbXW19VaT4+Z+Yla63+ptV5Va/2sWutj+8dn1VqvrLXeXGv9xDiZAAAAAAAAAADMxsbi4ZppFRzlzzafdmv6+mxzPsA8a1R5GwAAAAAAAAAA2mJY8XDNVguO8mebT7s1fX22PR9gni3M+gUAAAAAAACAZrnpppvMt3ie5jtx4sTQa/O23syzm41aPFxfcBynpCh/tvm0W9PX527JB5hXdt4GAAAAAAAAAIAdNG7xcNwdauXPNp/mmof1I3+6+QDzaOjO26WU792uh9ZaX7Nd2QAAAAAAAMD2OnbsWJLk+PHjY91nfj7n7QTcPqOsjaasz90+7/vZTpMWD0fdoVb+bPNptlmvH/nbkw8wb8638/b3JXnVNh0AAAAAAAAAALCrbLV4uNkOtfJnm0/ztXl97vZ8gHlyvvJ2kpRtOAAAAAAAAAAAYNeZRvFwWMFxWsVG+aPn0z5tWp/yAebXwnmuPX/H3gIAAAAAAAAAAFpuWsXD9QXHbrebZDrFcPnj5S8uLm45i/nTlvUpH2B+DS1v11rfupMvAgAAAAAAAAAAbTbN4uHGAnGv15O/w/m0VxvWp3yA+XXBrF8AAAAAAAAAAAAAAGA3UN4GAAAAAAAAAIAdsLKyMtWspaWl9Hq99Hq9LC0tyd/hfNqrDetTPsD8Ut4GAAAAAAAAAIAdMK0C4lqxsdvtptPppNPppNvtyt/hfNqpLetTPsD8Ut4GAAAAAAAAAIAdMI0C4sZi45ppFRzlj55P+7RpfcoHmF9Dy9ullLP946Eh5yc9Hhr2TAAAAAAAAAAAaKutFhCHFRvlz0c+zdfm9bnb8wHmycJ5rpUxzwMAAAAAAAC7wE033WS+xfM034kTJ4Zem7f1Zp7daH0BcZwS8KjFYfmzzafZZr1+5G9PPsC8GbrzdpL/nuSt/c9B5yc9NuYBAAAAAAAAAMCuMe4OsuMWh+XPNp/mmof1I3+6+QDzaOjO27XWK8Y5DwAAAAAAAOwOx44dS5IcP358rPvMz+e8nYDbZ5S10ZT1udvnfT/bbdQdZCctDsufbT7t1vT1uVvyAebV+XbeBgAAAAAAAAAAtslmO8hutTgsf7b5tFvT12fb8wHmmfI2AAAAAAAAAADMyLAC4rSKw/Jnm0+7NX19tjkfYJ4pbwMAAAAAAAAAwAxtLCBOuzgsf7b5tFvT12db8wHm2cJWA0opFyV5UZIvSvLkJBcmeSDJ+5P8QZI31VpPb/U5AAAAAAAAAADQVmsFxMXFxSRJr9ebanFY/mzzabemr8825q/9DDCPJi5vl1IuTPL9Sb4xyf7zjH68lHJTkn9fa31g0ucBAAAAAAAAAAAAADTZBZPcVEo5lOSeJC9PciBJOc9xIMm3JHlbKeXSLb8xAAAAAAAAAAC0zMrKSpaWltLr9dLr9bK0tJSVlRX5Lcmn3Zq+PtuYDzDPxi5vl1L2JfnNJJ+d1XL26ST/Ock/S/LcJM/sf/6zJK9L8tH+3NOT/Gb/fgAAAAAAAAAAIJ8qHna73XQ6nXQ6nXS73akVHOXPNp92a/r6bGs+wDybZOftVyR5RpKa5HeSfE6t9eW11ttqrX9Ua31X//O2Wuu3JPmcJG/p3/uMJN86jRcHAAAAAAAAAICm21g8XDOtgqP82ebTbk1fn23OB5hnk5S3X9L/fG+Sr661fvB8w7XWDyV5cZL39E9dPcEzAQAAAAAAAACgVYYVD9dsteAof7b5tFvT12fb8wHm2cIE9zwzq7tu/1St9WOj3FBr/Vgp5aeSvKZ/PwAAAAAAANBQN910k/kWz9N8J06cGHpt3tabeXazUYuHDqpJCgAAIABJREFU6wuO45QU5c82n3Zr+vrcLfkA82qSnbdr//MdY973zg33AwAAAAAAAADArjNu8XDcHWrlzzaf5pqH9SN/uvkA82iSnbffm+TzkzxhzPsu7n++Z4JnAgAAAAAAAHPi2LFjSZLjx4+PdZ/5+Zy3E3D7jLI2mrI+d/u872c7TVo8HHWHWvmzzafZZr1+5G9PPsC8mWTn7TckKUm+Zsz7rszqrttvmOCZAAAAAAAAAADQaFstHm62Q6382ebTfG1en7s9H2CeTFLe/r+SvD/JV5RSrh/lhlLKNyX5iiTv698PAAAAAAAAAAC7yjSKh8MKjtMqNsofPZ/2adP6lA8wv8Yub9da/yrJVyd5T5LXlVJ+rpTyhYNmSylfUEr52SQ/nuTdSb661vrhrbwwAAAAAAAAAAA00bSKhxsLjtMuNsofLZ92asv6lA8wvxaGXSilvGWTez+S5FCSr0vydaWUjyZ5V5KPJTmQ5OlJHrdhvltKqbXWL9vKSwMAAAAAAAAAQNNMs3i4VnBcXFxMkvR6Pfk7nE97tWF9ygeYX0PL20muSFI3uX/teslqUXvjDtxl3cxzN/wOAAAAAAAAAAAAALBrXLDJ9TLiMWx243kAAAAAAAAAANiVVlZWppq1tLSUXq+XXq+XpaUl+TucT3u1YX3KB5hfQ8vbtdYLtunYs5N/QAAAAAAAAAAAmAfTKiCuFRu73W46nU46nU663a78Hc6nndqyPuUDzK/Ndt4GAAAAAAAAAACmYBoFxI3FxjXTKjjKHz2f9mnT+pQPML+UtwEAAAAAAAAAYAdstYA4rNgofz7yab42r8/dng8wTxZm/QIAAAAAAABAs9x0003mWzxP8504cWLotXlbb+bZjdYXEMcpAY9aHJY/23yabdbrR/725APMGztvAwAAAAAAAADADhp3B9lxi8PyZ5tPc83D+pE/3XyAeTR05+1Sytev/Vxr/ZlB5ye1Pg8AAAAAAABolmPHjiVJjh8/PtZ95udz3k7A7TPK2mjK+tzt876f7TbqDrKTFoflzzafdmv6+twt+QDz6nw7b/+XJDcn+ekh5yc9NuYBAAAAAAAAAMCus9kOslstDsufbT7t1vT12fZ8gHl2vvJ2kpT+Mez8pAcAAAAAAAAAAOx6wwqI0yoOy59tPu3W9PXZ5nyAebZwnmvXjXkeAAAAAAAAAAAY0/oCYrfbTZKpFoflzzafdmv6+mxrPsA8G1rerrX2xjkPAAAAAAAA/C/27j++7vuuD/3rEyWRm6rDbmFQ3LSMbkD2AEogyJBc1y7UEAbrhjYg7IdcNrKBucsVW7K7IWJCdnUvzOwisqHBbH7IgxEGaPzaqJdbiMJsZtVg2IAMHvwYJObHaLEpxkQ17uf+IVkoimTpHB37fM9Xz+fjcR5H53te39f5uP2cpk7e+RgAoDvXBxAPHz6cJJmdne3p4LD+/vbTboO+P9vYf/1ngCa6rd8LAAAAAAAAAAAAAADYCQxvAwAAAAAAAABAny0sLGRiYiKzs7OZnZ3NxMREFhYW9Lekn3Yb9P3Zxn6AJut4eLuU8sFSyp+UUt7R4X2fXUq5Vkr5k04/EwAAAAAAAAAA2ur64OH09HRGR0czOjqa6enpng046u9vP+026Puzrf0ATdbtydtlG/d1ey8AAAAAAAAAALTK2sHD63o14Ki/v/2026Dvzzb3AzRZt8PbAAAAAAAAAADANmw0eHjddgcc9fe3n3Yb9P3Z9n6AJrv9Fn7Wa5af//gWfiYAAABAX91999158cUX+70MeuQNb3hDXnjhhX4vAwCg706cOCHf4jyD7/jx4xu+17T9Js9OttXBw9UDjp0MKervbz/tNuj7c6f0AzTVrRze/szl59+5hZ8JAAAA0FcvvvhivvM7v7Oje55//vnMzMzkyJEjueeee3q+Jv3d97/zne/s+ecBAAAAO0+ng4edDjjq728/g2thYaHv+0d/b/sBmuiGw9ullANJDmzw9kOllE/apL8keXWST07ytiQ1yU91ukgAAACAnaLNg8/6AQDa40u/9EuTJA8//HBH98k3M+8k4PbZyt4YlP250/O+n+3U7eDhVgcc9fe3n8HW7/2j/+b0AzTNbZu8fzDJ16x5JEtD2V+0zntrH0eT/KMsDW6XJNeSPNXLXwAAAABAWwz6YLJ+AAAAgBvb7uDh6gHHhYUF/Q3rZ/C1eX/u9H6AJtlseDtZGrpe/djo+maP80neUWt9T68WDwAAANAWgz6YrB8AAABgc70YPNxowLFXg436t95P+7Rpf+oHaK7bN3n/O5M8u+p1SfLjSWqSx5Oc3uT+Dya5nOTXa62XulsiAAAAQLsN+mCyfgAAAICt6dXg4eoBx+np6SS9GQzX31n/4cOHt91F87Rlf+oHaK4bDm/XWn8jyW+svlbKyuHbP19rnb9J6wIAAADYEQZ9MFk/AMDOs2vXrpw4cSJJVp63Sr6Z+V27dnXUA0D3ejl4uHaAeHZ2Vv8t7qe92rA/9QM012Ynb6/nbcvPP9/LhQAAAADsNIM+mKwfAGBneumll/LMM8/0exn00KFDh/q9BAAAANgxbuv0hlrr/PLjfTdjQQAAAAA7waAPJusHAAAA6NzCwkJPuyYmJjI7O5vZ2dlMTEzov8X9tFcb9qd+gObqeHgbAAAAgO0Z9MFk/QAAAADd6dUA4vXBxunp6YyOjmZ0dDTT09P6b3E/7dSW/akfoLl6MrxdSnltKeUTSikPlFLeutmjF58JAAAAMIgGfTBZPwAAAED3ejGAuHaw8bpeDTjq33o/7dOm/akfoLm6Ht4upfyZUsrjpZRfTvJ7SX42yXNJfmKTx49vd9EAAAAAg2jQB5P1AwAAAGzPdgcQNxps1N+MfgZfm/fnTu8HaJLbu7mplPJxSf5TkjclKT1dEQAAAEALDfpgsn4AAIDBcfz48Q3fO3HiREdd8v3N006rBxA7GQLe6uCw/v72M9j6vX/035x+gKbp+OTtUspwkh9J8lFZGtx+LsnXLb9dk3xvkm9I8n1ZOpH7+vUfSPK1SZ7c1ooBAAAABsygDybrBwAAAOitTk+Q7XRwWH9/+xlcTdg/+nvbD9BE3Zy8/XeSvDlLA9n/uNb6L5KklPJPlt//nlrrDy9fuyPJkST/T5IHk3xbrfVd2141AAAAwAAZ5MFk/QAAAIPn4Ycf7klGvv95J3W321ZPkO12cFh/f/tpt0HfnzulH6CpOj55O8k7lp9/+frg9kZqrVdrrd+U5IuSvDrJd5VS3tDFZwIAAAAMrEEdTNYPAAAAcHNtdoLsdgeH9fe3n3Yb9P3Z9n6AJutmePstWTp1+3u32llr/ZEkP5pkT5Iv7+IzAQAAAAbWIA4m6wcAAAC4NTYaQOzV4LD+/vbTboO+P9vcD9Bk3Qxvv3b5+TfWXL+2/HzXBvf9xyQlyed18ZkAAAAALBv0wedB7wcAAADotbUDiL0eHNbf337abdD3Z1v7AZrs9i7uuZbkjiTvX3P9D5N8SJLXb3DfpeXnu7v4TAAAAAAy+IPPg94PAAAAcLNcH0A8fPhwkmR2drang8P6+9tPuw36/mxj//WfAZqom5O3f2f5ec+a67+5/PxJG9z30cvPr+riMwEAAAB2vEEffG5DPwAAAAAAAGxHN8PbP7/8/LFrrr8nSUnyl0spr139RinlziR/d/nlC118JgAAAMCO1obB5zb0AwAAANwsCwsLmZiYyOzsbGZnZzMxMZGFhQX9Lemn3QZ9f7axH6DJuhne/sksDWnvX3P96eXn1yT5/0opD5ZSPqaU8jlJ5rN08nZN8mPdLhYAAABgJ2rL4HMb+gEAAABuhuuDh9PT0xkdHc3o6Gimp6d7NuCov7/9tNug78+29gM0WTfD2z+y/HxfKeVN1y/WWt+d5JksDXa/Jcl/TPJ8kh9NMrocu5jkn3e9WgAAAIAdpk2Dz/oBAAAAXmnt4OF1vRpw1N/fftpt0Pdnm/sBmuz2Tm+otf5SKeVwkruWH6t9QZIfSPKZ69x6Iclfr7Ve6HiVAAAAAANqeHg473znO7fd8/Vf//XbX4z+bfcPDw/f1M8BAAAAdpaNBg+vWz3guFFGf3P7abdB359t7wdoso6Ht5Ok1vpvN7j+/iSHSin7k7w9yYcnuZLkPUn+Q631pW4XCgAAADCIFhcX89RTT/V7GfTII4880u8lAAAAbOr48eMbvnfixImOuuT7m6fdtjp42O2Ao/7+9tNug74/d0o/QFPddjNKa60/WWv9mlrrl9Va/2Gt9XsMbgMAAAAAAAAAQOeDh6sHHBcWFvQ3vJ/B1YT9o7+3/QBN1NXJ2wAAAAAAAABAMz388MM9ycj3P++k7nbqdvBwqyfU6u9vP4Ot3/tH/83pB2iam3LyNgAAAAAAAAAA8HLbHTzc7IRa/f3tZ/C1eX/u9H6AJtn28HYp5VApZaaU8p5SyoVSyh8sP79n+frbe7FQAAAAAAAAAAAYZL0YPNxowLFXg436t95P+7Rpf+oHaK7bu72xlPLJSb49ySesvrz8/JokH5Hkk5P8/VLKzyX5u7XW891+HgAAAEDbXL58OXNzc0mSsbGxjIyMyDc8DwAAALAdvRo8XD3gOD09naQ3g+H6O+s/fPjwtrtonrbsT/0AzdXV8HYp5XOS/ECS4fzpwHaSXEryR0lenWT3quuflOR0KWWs1vquLtcKAAAA0Cpzc3M5f/5P/1338fFx+YbnAQAAALajl4OHaweIZ2dn9d/iftqrDftTP0Bz3dbpDaWUNyR5OsmuLA1u/1SSL0zyulrra2utd9daX5vkdcvXzyzfuivJ06WUvT1ZOQAAAAAAAAAAAADAAOnm5O1Hk7wmSU1yrNb6T9YL1VovJvn+JN9fSvm/k/yT5fseTfKV3S0XAAAAoD3GxsbW/Vm+uflz585tmgMAAADYyMLCQs9Oj11YWMjExERmZ2eTJBMTE5mentZ/C/tprzbsT/0AzdXN8PbnZGlw++xGg9tr1Vq/qpRyIMmnJ/ncGN4GAAAAyMjISMbHx+UHKA8AAACwHb0aQLw+2Li6a3p6Wv8t7qed2rI/9QM0121d3HP38vP3dHjf9fwbuvhMAAAAAAAAAAAYaNcHELdzavN6g41JMjo6qv8W99M+bdqf+gGaq5vh7cvLz7/T4X2/u+Z+AAAAAAAAAADYMbY7gLjRYKP+ZvQz+Nq8P3d6P0CT3N7FPb+U5P4kb+rwvjeuuh8AAIAeufvuu/Piiy/2exn00Bve8Ia88MIL/V4GAAAAMKCOHz++4XsnTpzoqEu+v3naafUAYidDwFsdHNbf334GW7/3j/6b0w/QNN0Mb/+7JA8kGS+lfGOt9dpmN5RShpIcTlKTfHcXnwkAAMAGXnzxxTz11FP9XgY99Mgjj/R7CQAAAADATdTpAGKng8P6+9vP4GrC/tHf236AJupmePvfJPmbWTp9+ztKKV9aa/3ARuFSyh1JTiT5+CSnk2z8r/gCAAAAAAAAANvy8MMP9yQj3/+8k7rbbasDiN0ODuvvbz/tNuj7c6f0AzTVbZ3esHzS9ucl+cEsDXE/X0r5ylLKW0opry5LXr38+iuT/GKSv5XkPyT53K2c1A0AAAAAAAAAAG23egBxYWHhFe9vd3BYf3/7abdB359t7wdoso6Ht0sp15K8L8lfSVKS/Lkk35DkZ5K8P8mfLD//zPL1Ny/n/mqSi6WUaxs8/qQnvyIAAAAAAAAAABgQGw0g9mpwWH9/+2m3Qd+fbe4HaLLbu7inbPFaNxkAAAB65PLly5mbm0uSjI2NZWRkRH5A8rRPk/eb/PbzAAAAANu1egBxeno6SXo6OKy/v/2026Dvz7b2AzRZN8PbzyWpvV4IAAAAvTU3N5fz58+vvB4fH5cfoDzt0vT9Jr+9PAAAAEAvXB9APHz4cJJkdna2p4PD+vvbT7sN+v5sY//1nwGaqOPh7VrrwZuwDgAAAAAAAAAAAACAVuvm5G0AAAAGwNjY2Lo/yzc/f+7cuU3zDJYm7zf57ecBAAAAemFhYSETExOZnZ1NkkxMTGR6erpnp9Pq728/7Tbo+7ON/QBNZngbAACgpUZGRjI+Pi4/gHnD2+3T5P0mv/08AAAAwHZdHzxcPcw4PT3dswFH/f3tp90GfX+2tf/w4cPb6gW4mW7r9wIAAAAAAAAAAGCnWm/wMElGR0dXBhwXFhb0D2g/7Tbo+7PN/QBNZngbAAAAAAAAAAD6YKPBw+u2O+Cov7/9tNug78+29wM02e3d3lhKeV2SL0ny2Un+YpI9SYa3cGuttXb9uQAAAAAAAADAxo4fP77heydOnOioS76/edptq4OHqwccOxlS1N/fftpt0PfnTukHaKquTt4upbwjyS8n+fokn5Hk9Ul2JSlbfAAAAAAAAAAAwI7U6eBhpyfU6u9vP4OrCftHf2/7AZqo4xOwSymfnOT7kwxlaRC7Jvn1JL+bZLGnqwMAAAAAAAAAOvLwww/3JCPf/7yTutup28HDrZ5Qq7+//Qy2fu8f/TenH6Bpujl5ezJ/OvT97UneWGt9c631/lrr27by6N3yAQAAAAAAAABgMGx38HCzE2r197efwdfm/bnT+wGapJvh7f8tS6dt/6da65fWWi/0eE0AAAAAAAAAANA6vRg83GjAsVeDjfq33k/7tGl/6gdorts3j7zCa5afv7+XCwEAAKB7J0+eTJKMjY1lZGTkhtnLly9nbm5OfkDytFvT9pv85nkAAACA7ejV4OHqAcfp6ekkvRkM199Z/+HDh7fdRfO0ZX/qB2iuboa3X0zy5iQv9XgtAAAAdOn8+fMrP4+Pj98wOzc3Jz9AedqtaftNfvM8AAAAwHb0cvBw7QDx7Oys/lvcT3u1YX/qB2iu27q45yeXnz++lwsBAAAAAAAAAAAAAGizbk7enk7yt5P8nVLKP6+1/mGP1wQAAECH7r333iTJ2NjYptnVGfnm52m3pu03+c3z586d2zQHAAAAsJGFhYWenR67sLCQiYmJzM7OJkkmJiYyPT2t/xb2015t2J/6AZqr1Fo7v6mUL0syk+RMki+stf5WrxfGrXffffdV/wASAAAGTyklTz31VL+XQQ898sgj6eb36zST72i7+H4C3DqllMzNzb3s2tNPP50keeihh7bUId+c/NjYmL+GtkgpJc8880y/l0EPHTp0yHe0RV71qlflpZde6vcy6JHh4WH/fbZIKSV79uzpyQDi9cHG1V3rXdN/c/svXrzor6EtUkrJ888/35r9udP777nnHt9PoAnKehe7OXk7tdZvKaX8XpJvSfIrpZQfSbKQ5H1JPriF+09287kAAAAAAAAAwMZeeukl/4JFixw6dKjfS6DHpqentz3guNEQ4+joqP5b3H/48OGuOmiuNu1P/QDN1dXw9rKRJH+Y5HVJ/vryYytqEsPbAAAAPXLnnXfmkUce6fcy6KE777yz30sAAAAAAG6C7Q4gbnb6rP7+9jP42rw/d3o/QJN0PLxdSilJTiR55+rLvVoQAAAAnfnABz6Qqampfi+DHpqcnOz3EgAAAACAm6TbAcStDg7r728/g63f+0f/zekHaJrburjni5N8Sf50YPs/J/maJF+2fH2zx9/Z3pIBAAAAAAAAAGBwrR5AXFhY2DTf6eCw/v72M7iasH/097YfoIk6Pnk7yVcsP19O8jm11tM9XA8AAAA9sLi4mPn5+Zw5cyZDQ0M5cOBA9u3bl+HhYfkByAMAAAAA7bfVE2S7HRzW399+2m3Q9+dO6Qdoqm5O3v64JDXJNxvcBgAAaJ4LFy7kySefzPz8fK5evZqXXnopp06dypNPPpkLFy7ID0AeAAAAANgZNjtBdruDw/r720+7Dfr+bHs/QJN1M7x9/Qiwn+nlQgAAANi+xcXFzMzMJEkee+yxTE1NZWpqKpOTk0mSmZmZLC4uyjc8DwAAAADsHBsNIPZqcFh/f/tpt0Hfn23uB2iyboa3f335eaSXCwEAAGD7zp49mySZnJzM7t27V67fddddefTRR5Mkzz33nHzD87TP5cuXc/LkyZw8eTKXL1+Wb1keAAAAYLvWDiD2enBYf3/7abdB359t7Qdostu7uOcHkrwlyduTfEdvlwMAAMB2zM/PJ1kaFl5rz549SZLTp0/n0KFD8g3P0y5zc3M5f/78yuvx8XH5FuUBAAAAeuH6AOLhw4eTJLOzsz0dHNbf337abdD3Zxv7r/8M0ETdnLz9L5P8zyRfWEp5W2+XAwAAwHZcu3Zt08zQ0JD8AOUBAAAAAAAAaI+OT96utf5BKeVzk/xQkh8tpTyR5Ftrre/v9eIAAADozP3335/5+flcunQpu3fvftl7V65cSZIcPHhQfgDytMvY2Ni6P8u3Iw8AAADQCwsLC5mYmMjs7GySZGJiItPT0z07nVZ/f/tpt0Hfn23sB2iyjk/eLqX8eJJvTnI5yauSfF2S95ZS/nsp5dlSyo9v8nh3j38NAAAALDtw4ECS5NixYyvDwkly8eLFTE1NJcnL/kaYfDPztM/IyEjGx8czPj6ekZER+ZblAQAAALbr+uDh9WHG0dHRTE9PZ2JiIgsLC/oHvJ92G/T92dZ+gCYrtdbObijlg0nW3lTWubbu7UlqrXVo0yS33H333VfPnTvX72UAAAAdKqWsDAYnyYULFzIzM7Nu9siRI9m7d+/Lrsk3M9/p79dprlJKnnrqqX4vgx555JFHfD8BbpFSSubm5l527emnn06SPPTQQ1vqkG9OfmxszF9DW6SUkmeeeabfy6CHDh065DvaIr6j7eL72S6llDz//POvuL528HCr722V/pvXf8899/iOtshG39EbafL+3On9vp9AQ5T1LnZ88vaqstWP9a6t9wAAAOAm27t3b44ePZoHH3wwu3btyh133JGDBw/m6NGjrxgclm9mHgAAAADYGTYbXtzuCbX6+9tPuw36/mx7P0CT3d7pDbXWbge+AQAAuEWGh4ezf//+7N+/X34A85OTk1u6DwAAAAAYXFsdPFw94NjJkKL+/vbTboO+P3dKP0BTGcQGAAAAAAAAAIBbqNPBw05PqNXf334GVxP2j/7e9gM0UccnbwMAANA8TzzxRIaGhnLgwIHs27cvw8PD6+YWFxczPz+fM2fOyA9AHgAAAABon24HD7d6Qq3+/vYz2Pq9f/TfnH6ApnHyNgAAQAtcvXo1L730Uk6dOpUnn3wyFy5ceEXmwoULefLJJzM/Py8/AHkAAAAAoH22O3i42Qm1+vvbz+Br8/7c6f0ATbLt4e2y5L5SyleUUv6vUso3LT8fWb5eerFQAAAANjY1NZWpqalMTk4mSWZmZrK4uLjy/uLiYmZmZpIkjz32mHzD8wAAAABAO/Vi8HCjAcdeDTbq33o/7dOm/akfoLm2NbxdSvnyJL+a5GySp5L80yT/+/Lzv1y+/qullC/b5joBAADYgrvuuiuPPvpokuS5555buX727NkkyeTkZHbv3i3f8Dw7x+XLl3Py5MmcPHkyly9flh+APAAAAMB29GrwcO2AY68HG/VvrZ92asv+1A/QXLd3c1MpZVeS/5Dks65fukH8o5J8cynlHUk+v9bqKDEAAICbaM+ePUmS06dP59ChQ0mS+fn5JEvDwvLNz7NzzM3N5fz58yuvx8fH5RueBwAAANiOXg4eXh9wPHz4cJJkdnZW/y3up73asD/1AzRXV8PbSWaTfPbyzzXJu5P85yS/nORykpEkfyFLw92fkaUTvj97+b6HtrFeAAAAtmhoaGjl52vXrskPUB4AAAAAAACAdrqt0xtKKW9L8gVZGtr+9SSfVms9VGs9Vmv9oVrru5efv6HW+llJPi3Jr2bpdO4vKKUc7OH6AQAAWOPKlStJkoMHD65cu//++5Mkly5dkh+APDvH2NhY7r333tx7770ZGxuTH4A8AAAAwHYsLCz0tGtiYiKzs7OZnZ3NxMSE/lvcT3u1YX/qB2iujoe3kxxefv7DJAdrre+5UbjWei7JZyZ5//KlL+niMwEAANiCixcvZmpqKsnL/8jGAwcOJEmOHTu2Miws39w8O8fIyEjGx8czPj6ekZER+QHIAwAAAGxHrwYQrw82Tk9PZ3R0NKOjo5mentZ/i/tpp7bsT/0AzVVqrZ3dUMqvJPlzSaZrrf+og/v+RZKvTPJrtdY/39GHckvcd9999dy5c/1eBgAA0KFSyiuuHTlyJHv37n3ZtQsXLmRmZmbdDvlm5ScnJ9Pp79dprlJKnnrqqX4vgx555JFHfD8BbpFSSubm5l527emnn06SPPTQQ1vqkG9OfmxszF9DW6SUkmeeeabfy6CHDh065DvaIr6j7eL72S6llJUTZK8PJXZj7WDjVt/T3/v+w4cP+462yGbf0UHbnzu9/5577vH9BJrglf8wP92dvP0Ry8+dTvlez3/EDVMAAAB0bNeuXbnjjjty8ODBHD169BWDw0myd+/eHD16NA8++KD8AOQBAAAAgPbZ7gmymw0v6u9vP4Ovzftzp/cDNMntXdzzweXnoQ7vu57/4A1TAAAAdOzxxx/fUm54eDj79+/P/v375QcgDwAAAAC0z+oBxE6GgLc6OKy/v/0Mtn7vH/03px+gabo5efu3lp8/vcP7rud/u4vPBAAAAAAAAACAVuj0BNlOB4f197efwdWE/aO/t/0ATdTNydvzST4myTtLKU/VWn9psxtKKR+b5J1J6vL9AAAA3ESLi4uZn5/PmTNnMjQ0lAMHDmTfvn0ZHh6WH4A8AAAAANB+Wz1BttvBYf397afdBn1/7pR+gKbq5uTtb1t+3pXkJ0opn3WjcCnl7UneneRVy5dOdPGZAAAAbNGFCxfy5JNPZn5+PlevXs1LL72UU6dO5cknn8yFCxfkByAPAAAAAOwMm50gu93BYf397afdBn1/tr0foMk6Ht6utS5kaQC7JPnwJD9WSvnZUso/L6V8aSnli5cOd5rFAAAgAElEQVSfv76U8jNJTiX5yCydun1i+X4AAABugsXFxczMzCRJHnvssUxNTWVqaiqTk5NJkpmZmSwuLso3PA8AAAAA7BwbDSD2anBYf3/7abdB359t7gdosm5O3k6SL0/ydJYGuEuST0jyj5J8a5LvWn5+NMlblt/Pcv7Lt7NYAAAAbuzs2bNJksnJyezevXvl+l133ZVHH300SfLcc8/JNzxP+1y+fDknT57MyZMnc/nyZfmW5QEAAAC2a+0AYq8Hh/X3t592G/T92dZ+gCa7vZubaq3XkvyNUsoPJfnHSe69Qfxnknx9rfX7uvksAAAAtm5+fj7J0rDwWnv27EmSnD59OocOHZJveJ52mZuby/nz51dej4+Py7coDwAAANAL1wcQDx8+nCSZnZ3t6eCw/v72026Dvj/b2H/9Z4Am6mp4+7pa6/cm+d5SypuSjCZ5fZLXJPnDJL+dZKHW+hvbXiUAAABbcu3atU0zQ0ND8gOUBwAAAAAAAKA9tjW8fd3ygLYhbQAAgD67//77Mz8/n0uXLmX37t0ve+/KlStJkoMHD8oPQJ52GRsbW/dn+XbkAQAAAHphYWEhExMTmZ2dTZJMTExkenq6Z6fT6u9vP+026Puzjf0ATXZbvxcAAABA7xw4cCBJcuzYsZVh4SS5ePFipqamkuRlfyNMvpl52mdkZCTj4+MZHx/PyMiIfMvyAAAAANt1ffDw+jDj6OhopqenMzExkYWFBf0D3k+7Dfr+bGs/QJOVWuuNA6UMJXlg+eUHaq3/taMPKOXTkty5/PK/1Fo/2PEquSXuu+++eu7cuX4vAwAA6FApZWUwOEkuXLiQmZmZdbNHjhzJ3r17X3ZNvpn5zX6/zuAopeSpp57q9zLokUceecT3E+AWKaVkbm7uZdeefvrpJMlDDz20pQ755uTHxsb8NbRFSil55pln+r0MeujQoUO+oy3iO9ouvp/tUkrJ888//4rrawcPt/reVum/ef333HOP72iLbPQdvZEm78+d3u/7CTREWe/iVk7ePpLkJ5Yf3fyv5GiSZ5fvf7iL+wEAAOjA3r17c/To0Tz44IPZtWtX7rjjjhw8eDBHjx59xeCwfDPzAAAAAMDOsNnw4nZPqNXf337abdD3Z9v7AZrs9hu9WUq5I8lXL798ptba8TFRtdanSimfl+TtSY6WUo47fRsAAODmGh4ezv79+7N//375AcxPTk5u6T4AAAAAYHBtdfBw9YBjJ0OK+vvbT7sN+v7cKf0ATbXZydufm+TDln/+6hsFN/FVy88fkeQvbaMHAAAAAAAAAAAGWqeDh52eUKu/v/0MribsH/297QdoohuevJ3kc5aff77Weq7bD6m1niul/PckH5+lgfAf7bYLAACAV3riiScyNDSUAwcOZN++fRkeHl43t7i4mPn5+Zw5c0Z+APIAAAAAQPt0O3i41RNq9fe3n8HW7/2j/+b0AzTNZidvf2qSmuRdPfisdyUpy50AAAD00NWrV/PSSy/l1KlTefLJJ3PhwoVXZC5cuJAnn3wy8/Pz8gOQBwAAAADaZ7uDh5udUKu/v/0Mvjbvz53eD9Akmw1vv2H5+Vd78FnXO97Ygy4AAABWmZqaytTUVCYnJ5MkMzMzWVxcXHl/cXExMzMzSZLHHntMvuF5AAAAAKCdejF4uNGAY68GG/VvvZ/2adP+1A/QXJsNb3/I8vP7evBZv7+mEwAAgB6766678uijjyZJnnvuuZXrZ8+eTZJMTk5m9+7d8g3Ps3Ncvnw5J0+ezMmTJ3P58mX5AcgDAAAAbEevBg/XDjj2erBR/9b6aae27E/9AM11+ybv/1GWhq17MXD9Z5afr/SgCwAAgA3s2bMnSXL69OkcOnQoSTI/P59kaVhYvvl5do65ubmcP39+5fX4+Lh8w/MAAAAA29HLwcPrA46HDx9OkszOzuq/xf20Vxv2p36A5trs5O33Lj9/VA8+63rHe28UAgAAoDeGhoZWfr527Zr8AOUBAAAAAAAAaKfNhrd/MUlJ0oujvw4lqcudAAAA3CRXriz9gUcHDx5cuXb//fcnSS5duiQ/AHl2jrGxsdx777259957MzY2Jj8AeQAAAIDtWFhY6GnXxMREZmdnMzs7m4mJCf23uJ/2asP+1A/QXJsNb797+Xm0lNL1nztQStmXZN+aTgAAAHrs4sWLmZqaSvLyP7LxwIEDSZJjx46tDAvLNzfPzjEyMpLx8fGMj49nZGREfgDyAAAAANvRqwHE64ON09PTGR0dzejoaKanp/Xf4n7aqS37Uz9Ac5Va68ZvlvKRSX41yZ1Jfi7JW2utlzv6gFJGkvyXJJ+YZDHJm2utv9X1gku5Lck9SUaTfOry4xOX17jab9RaP2oLff8zyZu6WMon1Fp/fgtr/fwkfzVLw+sfvrzO303yfJIfSfJdtdb3b/VDSynDSR5K8o4kn7TcmeXOn0vyw0m+p9a62NGvJsl9991Xz5071+ltAABAn5VSXnHtyJEj2bt378uuXbhwITMzM+t2yDcrPzk5mRv9fp3BUkrJU0891e9l0COPPPKI7yfALVJKydzc3MuuPf3000mShx56aEsd8s3Jj42N+Wtoi5RS8swzz/R7GfTQoUOHfEdbxHe0XXw/26WUsnKC7PWhxG6sHWzc6nv6e99/+PBh39EW2ew7Omj7c6f333PPPb6fQBO88h/mZ5OTt5eHrE8s3/yWJD9WSnnDlj+xlLuTvCtLw9U1ybdtZ3B72fEkP5/k25N8eZL78srB7b4rpXxSknNJvj/J30ryF5L8mSS7sjQs/mCSb07yy6WUL9hi52ck+YUk35lkLMlHJ3n18uOjszQo/h1JfqGU8rYe/nIAAICG27VrV+64444cPHgwR48efcXgcJLs3bs3R48ezYMPPig/AHkAAAAAoH22e4LsZsOL+vvbz+Br8/7c6f0ATXL7FjKTSd6e5GOS3J/k50sp357ku5L8bK31g6vDy6dNf1KSv53kS5K8ZvmtX07yVT1Y81APOm6qUsq+JKeSfMgW4h+e5HtLKa+rtX7LDTrfkeT7srVB9TdnadD+C2utP7yVNQMAAIPt8ccf31JueHg4+/fvz/79++UHIA8AAAAAtM/qAcROhoC3Ojisv7/9DLZ+7x/9N6cfoGluePJ2ktRa35/kLyd5MUsncL8myf+R5D1J3l9K+YVSyunlxy8kef/ye49k6aTpsnzvX17uuhkWe9j1viQ/vYXHH693cynlzyT5gaw/uP1Ckv+R5INrrpck/6qUct8GnW9K8t1Zf3D715L8yjrXh5N8dynljet1AgAAAAAAAADQH52eINvp4LD+/vYzuJqwf/T3th+gibZy8nZqrb9SSrk3yckkf2nVW3cl+bg18bLm9X9KcrjW+r6uV/lyv5+lU63fs+rx95N8TY/6f7TW+s5t3P9EkrV/3vVLSb7o+inYpZSPzdJ/Lh+9KjOU5FuTfMo6nd+YZGTNtfcleUet9cxy56cl+dEkr1uVGVm+96918wsBAAAG1+LiYubn53PmzJkMDQ3lwIED2bdvX4aHh+UHIA8AAAAAtN9WT5DtdnBYf3/7GTyvetWrcs8993R0z+HDh29KVv/273nVq17VcR/ArbKl4e0kqbX+fpLPK6V8epZO3v7MLA0Krx3WTpYGi9+d5JtqrT/Vi4WuWsc/XHutlPWWcOuVUnYl+ZJ13vrG64PbSVJr/aVSypEk71qT++RSyr5a69lVnXuTvGOdzq+6Pri93PlfSymTSb5lTe6vlFI+stb6W53+egAAgMF04cKFzMzMrLy+evVqTp06lVOnTuXIkSPZu3evfMPzAAAAAED73GgwdCtDi90MNuq/uf2GQ9vlj//4j3P27NnNg0mOHz+eJHn44YflG5rft2/flroA+mHLw9vXLQ9j/1SSlFI+LkunTF8/7fl9SX6r1vp8z1Y4WB5Msnud6/9unWvPJHlvkg9dc/2Lk6z+fwFfkKVTuVf7YJKn1+l8OslMkttWXRtK8oVJpjdcNQAA0BqLi4srg8CPPfZYdu9e+i3KlStXMjU1lZmZmRw9enTlBGj5ZuYnJyc7+G8dAAAAABgEawdDmzDcKL+9vOFQAKAbt20e2Vit9X/UWt9da/33y493t2Bw+22llJ8rpby/lPKBUsr/KqWcK6X8q+VTx29kvf9H9sdJfnHtxVrrB5P8zDr5T91C56/UWt+/TucfJPmVLXQCAAAtdf1v/E9OTq4MAifJXXfdlUcffTRJ8txzz8k3PE/7XL58OSdPnszJkydz+fJl+ZblAQAAAAAAYKu2NbzdUm9M8olJXpPkjiQfluRTknxFkjOllFOllI/c4N63rHPtwvKg9npe3ELHep2/uUHfVjsBAICWmp+fT7I0LLzWnj17kiSnT5+WH4A87TI3N5fz58/n/PnzmZubk29ZHgAAAAAAALbK8HbnPitLQ9yvX+e9D13n2u/foOt961x7dSllV4871+sAAABa6Nq1a5tmhoaG5AcoDwAAAAAAAEB73N7vBTRMTXIhS8PRH778WM+bknxnks9ec/1D1sku3uDzNnpvd5Lf6WGnP3sbAAB2iPvvvz/z8/O5dOlSdu9++W8Frly5kiQ5ePCg/ADkaZexsbF1f5ZvRx4AAAAAAAC2ysnbye8lmUnyuUl211rvrrW+pdb6EVka3v6mJB9c577PKqXs20J/6eK92uPODftKKX+vlHKulHLu937v9zb5WAAAoOkOHDiQJDl27NjKsHCSXLx4MVNTU0mS0dFR+YbnaZ+RkZGMj49nfHw8IyMj8i3LAwAAAAAAwFY5eTvZV2tdbzg7tdb/lWSilPLbSb5uncjnJTm76vUfrJO58wafPbzB9T9Y8/OHbbNzvXUlSWqt/ybJv0mS++67b7OhcQAAoOGGh4dz5MiRzMzMrAwLr3bkyJEMDw/LD0geAAAAAAAAgHbZ8cPbGw1ur/EvkzyZVw5Nf+ya1+9d597X3aB3vff+qNb60prOtcPbnXauty4AAKCl9u7dm6NHj2ZhYSHPPvtsrl27lgceeCBvfetbXzY4LN/c/NWrV1+RAwAAAAAAAGDw7fjh7a2otV4ppbwvyevXvLV7zeufS/I5a67tLaUM1VqvrVN99zrXfm6d1/esufbGGyx3K50AAEDLDQ8PZ//+/dm/f7/8AOYnJye3dB8AAAAAMFiOHz++8vOJEyc6uld+sPIMptXf0Rtp2n6TBxgst/V7AYOglPLqrH+i9e+veX12ncyuJH9xnc7bkty7Tn5hC51vLqV8yDqdu5O8eQudAAAAAAAAAAAAAMAttqNP3i6lfHWSH6u1/vQm0X+Q5M51rv/imtfvSnIprzyR+28k+adrrh3K+gPh37Pm9fcl+YYkQ6uu3ZbkoSTfuib7RUnKmmvXljsAAIAWe+KJJzI0NJQDBw5k3759GR4eXje3uLiY+fn5nDlzRn4A8gAAAABAuzz88MNbutZph3x/8k7/bZ8m7zf5zvK+n0CT7ejh7SRvT/LPSinPJvn2JM/UWn/n+pullD+b5KuyNLy9Vk3yAy+7UOtLpZTvSPKVa7ITpZSfqrX+8HLvxyX51+t0/nSt9WWnZNdaL5RSfjjJ56/JTpVS/lut9aeWOz89ydQ6nT9Ya/2tda4DAAAtcvXq1Vy9ejWnTp3KqVOncuTIkezdu/dlmQsXLmRmZuZl98g3Nw8AAAAAAABA+wzc8HYp5e8l+XtrLn/kOtHXl1LOrbn207XWv79O9uDyI6WU307y3iQfluQjbrCUf1tr/YV1rj+R5AuTrP6n7ruS/FAp5YUkf5TkY7J0evZq15J8+Qaf9ZVZOql7ZNW11yU5U0r51SwNkv/5de67nOQf3uDXAAAAtMTU1NK/y3nlypVMTU1lZmYmR48eXTnReXFxcWVw+LHHHsvu3bvlG5wHAAAAAAAAoJ3WDhAPgo9M8ilrHq9fJ3fnOrmP3UL/65N8Qm48uH06yVes90at9f1J/lqSP1jn7buTfFxe+Z97TfIPaq3v2aDzN5L8zSQfWOftN2f9we0PJPmbtdbfXK8TAABop7vuuiuPPvpokuS5555buX727NkkyeTk5MrgsHxz8+wcly9fzsmTJ3Py5MlcvnxZfgDyAAAAAAAAsB1dD2+XUl5bSnm0lPJMKeVCKeVKKeXaFh5/0stfwDadztJJ2Fv1J0n+RZJDtdYN/2ldrfVskrcl+dktdP5ukodqrf/6RqFa6w8n+UtJfm0Lnb+W5HOW7wEAAHaYPXv2JElOnz69cm1+fj7J0rCwfPPz7Bxzc3M5f/58zp8/n7m5OfkByAMAAAAAAMB23N7NTaWUz07yXUlee/1Sz1Z0C9VaJ0spU0k+I8mBJJ+UpVOsPzTJq5JcSfL7Sf5bkueSfFet9Xe22H2+lPIpScaSfH6S0SQfnuSOJL+X5BeT/EiSf7t8WvdWOt9dSvmLSb44yTuS3Jvkzy6//b+yNCz+w0n+Xa11cSudAABAew0NDa38fO3aNfkBygMAAAAAAADQTh0Pb5dSPjbJDya5M386tP1CkgtJbvrAcK31iSRP9LDvSpIfXX70VK31g0m+f/nRq87FJN+5/AAAAHiFK1euJEkOHjy4cu3+++/P/Px8Ll26lN27d8s3PM/OMTY2tu7P8s3Nnzt3btMcAAAAAAAAbOS2Lu75P5MML//8g0n+Qq31TbXW+2utb9vKo3fLBwAAYLWLFy9mamoqSTI6Orpy/cCBA0mSY8eOrQwLyzc3z84xMjKS8fHxjI+PZ2RkRH4A8gAAAAAAALAdHZ+8neQzktQkZ2qtmx9JBAAAwE03OTn5stdHjhzJ8PDwyuvh4eEcOXIkMzMzK8PC8s3NAwAAAAAAANBO3Qxvf8Ty83f3ciEAAAB0b9euXbl27VoeeOCBvPWtb113EHjv3r05evRoFhYW8uyzz8o3PA8AAAAAAABA+3QzvH0xyZ9N8t4erwUAAIAuPf7441vKDQ8PZ//+/dm/f7/8AOQBAAAAgHY5fvz4ys8nTpzo6F75wcozmFZ/R2+kaftNHmCw3NbFPf99+fmNvVwIAAAAAAAAAAAAAECbdXPy9rcleXuSL0ry//Z2OQAAAPTC4uJi5ufnc+bMmQwNDeXAgQPZt29fhoeH5QcgT7vceeedeeSRR/q9DHrkzjvv7PcS6KE3vvGNeeGFF/q9DHro7rvvzm/+5m/2exkAAAAbevjhh7d0rdMO+f7knf7bPk3eb/Kd5X0/gSbreHi71vq9pZSHkvyVUsrX1lq/5iasCwAAgC5duHAhMzMzK6+vXr2aU6dO5dSpUzly5Ej27t0r3/A87fKBD3xg3etb2Q/yzctPTk6u+z6D6YUXXsjc3NymuaeffjpJ8tBDD22pV75/+bGxsS11AgAAAABAv3Rz8naSPJTk25N8dSnl05M8leS/1lrf27OVAQAA0LHFxcWVwcPHHnssu3fvTpJcuXIlU1NTmZmZydGjR1dOgJZvZt5waPs0eb/Jd5YHAAAAAACA7bhtozdKKdc2eiS5kqUB7pLkM5P8UJLfvdE9qx5/cmt+aQAAADvP2bNnkywN/14fPEySu+66K48++miS5LnnnpNveJ72afJ+k+8uDwAAAAAAAN3YcHg7S4PZmz22mlvvPgAAAHpsfn4+ydKw4Vp79uxJkpw+fVp+APK0W9P2m3zneQAAAAAAAOjG7Td477kk9VYtBAAAgO27du3appmhoSH5AcrTbk3bb/Kb569evbppDgAAAAAAADay4cnbtdaDtda33YzHrfwFAgAA7CT3339/kuTSpUuveO/KlStJkoMHD8oPQJ52a9p+k+88DwAAAAAAAN3YcHgbAACAwXPgwIEkybFjx1aGDZPk4sWLmZqaSpKMjo7KNzxP+zR5v8l3lwcAAAAAAIBu3N7vBQAAANA7w8PDOXLkSGZmZlaGDVc7cuRIhoeH5QckT3sMwn6T7ywPAAAAAAAA3eh4eLuU8uNJapLHa61nOrjvU5N8fZJaa/3MTj8XAACArdm7d2+OHj2ahYWFPPvss7l27VoeeOCBvPWtb1138FC+efmrV6++Isdge/DBBxu73+S7zwMAAAAAAECnujl5+2CWhrc/tMP7XrvqXgAAAG6i4eHh7N+/P/v375cfwPzk5OSW7mNwNHm/yW8vDwAAANCJ48ePr/x84sSJju6VH6w8g2n1d/RGmrbf5AEGy239XgAAAAAAAAAAAAAAwE7Qzcnb3br+Z8t+4BZ+JgAAwI7wxBNPZGhoKAcOHMi+ffsyPDy8bm5xcTHz8/M5c+aM/ADkabem7Tf5reUBAAAAtuPhhx/e0rVOO+T7k3f6b/s0eb/Jd5b3/QSa7FYOb3/i8vPv38LPBAAA2BGuXr2aq1ev5tSpUzl16lSOHDmSvXv3vixz4cKFzMzMvOwe+ebmabem7Tf5zvIAAAAAAADQrRsOb5dS3pjkozZ4++NLKZc26S9JXp3kk5P84yQ1yc92uEYAAAA2MTU1lSS5cuVKpqamMjMzk6NHj66cILu4uLgyePjYY49l9+7d8g3O0z6Li4uN3W/yneWPHTvWwX/zAAAAAAAA8HK3bfL+lyT5iTWPZGko+5+t897ax48n+ZEkX5tkZPne2d4tHwAAgNXuuuuuPProo0mS5557buX62bNnkySTk5Mrg4ryzc3TPk3eb/Ld5QEAAAAAAKAbmw1vJ0uD2qsfG13f7HE1ydfVWv99rxYPAADAK+3ZsydJcvr06ZVr8/PzSZaGE+Wbn6d9mrzf5LvPAwAAAAAAQKdu3+T9Z9e59jVJapJ/n+R/bHL/B5NcTvLrSX6y1vq+ThcIAABAd4aGhlZ+vnbtmvwA5WmfJu83+e3nAQAAAAAAYKtuePJ2rXW+1vq1qx+r3v6ete+t8/hntdZvrLX+oMFtAACAW+PKlStJkoMHD65cu//++5Mkly5dkh+APO3T5P0m330eAAAAAAAAOnXD4e0NfG2SJ7P5qdsAAADcYhcvXszU1FSSZHR0dOX6gQMHkiTHjh1bGU6Ub26e9mnyfpPvLg8AAAAAAADduL3TG9acvg0AAEADTE5Ovuz1kSNHMjw8vPJ6eHg4R44cyczMzMpwonxz87RPk/eb/PbyAAAAAAAA0ImOh7cBAABonl27duXatWt54IEH8ta3vnXdQeC9e/fm6NGjWVhYyLPPPivf8Dzt1rT9Jr/1/Lve9a5XvA8AAAAAAABbZXgbAACgBR5//PEt5YaHh7N///7s379ffgDytFvT9pv81vKGtwEAAIDtOH78+MrPJ06c6Oje/5+9+4+O+77rfP/8WFJHK0wjs+WiVqG1KIItnY0LBRlsZLmFgMGBVCGSCyxNDISCzqF377329Sa+6HR/KCfCpdxbQOviLE7a3dCtN9GtY2MrvRCP77VBvk3asgO9oFK1pU5habFbVBFZq37uH5InsjJSRiM5ms93no9z5szMZ17f93xjf3xObL/yifm08krT4l+jK6m1/WZektKybHk7hPCZhZcxxvj6MuvVumGeJEmSJEmSJEmSJEmSJEmSJNWDlU7e3rrwHMusRyBU+Z1L50mSJEmS1tnMzAyFQoGLFy/S0NBAT08P27dvJ5fLmU8gr+x56qmnana/mV9bXpIkSZIkaTXuu+++itZWO8P8xuQ9/Td7anm/mV9d3l+fkmrZSuXtz1O+aL3cuiRJkiSpBly+fJmRkZHS+9nZWcbGxhgbG2NgYID29nbzNZ5X9hQKBaA295v56vOSJEmSJEmSJEnSai1b3o4xbl3NuiRJkiRp483MzJSKhwcPHqS1tRWA6elphoaGGBkZYXBwsHSCrPnazB8+fHgVP+tKQS3vN/Ory0uSJEmSJEmSJElrsWmjb0CSJEmStH7Gx8eB+fLv9eIhQEtLCwcOHADg/Pnz5ms8r+yp5f1mvrq8JEmSJEmSJEmSVA3L25IkSZKUIYVCAZgvGy61ZcsWAC5cuGA+gbyyrdb2m/nV5yVJkiRJkiRJkqRqWN6WJEmSpAyZm5t7yUxDQ4P5hPLKtlrbb+Yrz0uSJEmSJEmSJEnVWHV5O4RwOYTwwRDCL4QQXn8zbkqSJEmSVJ0dO3YAcPXq1Rd9Nj09DcDu3bvNJ5BXttXafjO/+rwkSZIkSZIkSZJUjWpO3n418DPA7wJ/GUL4fAjh0RDC/hDC1vW8OUmSJEnS6vT09ABw5MiRUtkQ4MqVKwwNDQHQ1dVlvsbzyp5a3m/mq8tLkiRJkiRJkiRJ1Wis4pqPA9t4ofh9K/AvFh6EED4PPA2cA56OMf712m9TkiRJklSJXC7HwMAAIyMjpbLhYgMDA+RyOfOJ5JUdKew386vLS5IkSZIkSZIkSdVYdXk7xvjmEMIrgR5gN/AW4DZeKHO/Drhn4UEIYZKFIjfzZe7n1nzXkiRJkqRltbe3Mzg4yKVLlzh37hxzc3Ps3LmTXbt2lS0emq+9/Ozs7ItyStuePXtqdr+Zrz4vSZIkSZIkSZIkrVY1J28TY/wq8OTCgxBCKzeWuf85EBbi3wZ0APsXsp+OMX7nmu5akiRJkrSiXC5Hd3c33d3d5hPMHz58uKLrlI5a3m/m15aXJEmSJElajWPHjpVeP/zww6u61nxaeaVp8a/RldTafjMvSWmpqry9VIzxKvCRhQchhG/ixjL3G3mhzP3t6/GdkiRJkiRJkiRJkiRJkiRJkpSSdSlvl/GPwBTwNWAamAMaeKHALUmSJElaR+9+97tpaGigp6eH7du3k8vlyuZmZmYoFApcvHjRfAJ5ZVut7TfzleUlSZIkSZLW4r777qtobbUzzG9M3tN/s6eW95v51eX99Smplq1LeTuEkAN+AHgr8ydtfx/QdP3jhecI/Cnw9Hp8pyRJkiTpBbOzs8zOzjI2NsbY2BgDAwO0t7ffkLl8+TIjIyM3XGO+dvPKtlrbb+ZXl5ckSZIkSZIkSZKqVVV5O4TQCB/mU+UAACAASURBVHw/80Xttyy8vn4s0eLTtf+c+bL208C5GOPfV3+rkiRJkqTlDA0NATA9Pc3Q0BAjIyMMDg6WTpCdmZkpFQ8PHjxIa2ur+RrOK3tmZmZqdr+ZX13+yJEjq/iZlyRJkiRJkiRJkm60abUXhBCeAq4CBeDdwG6gmfnS9l8CR4G3A98SY8zHGH81xviExW1JkiRJuvlaWlo4cOAAAOfPny+tj4+PA3D48OFSUdF87eaVPbW838xXl5ckSZIkSZIkSZKqseryNvDDQAvzZe2/Ah4GfhZ4TYzxDTHGgRjjh2OMf7eO9ylJkiRJqtCWLVsAuHDhQmmtUCgA8+VE87WfV/bU8n4zX31ekiRJkiRJkiRJWq3GKq+LC8+vBL5x0eNv1uOmJEmSJElr19DQUHo9NzdnPqG8sqeW95v5teclSZLqTXNzM7fffvtG34bWUXNz80bfgiRJkiRJdaOa8vaTwA8CW4D/AehfeBBC+CLw9PVHjHFyne5TkiRJklSh6elpAHbv3l1a27FjB4VCgatXr9La2mq+xvPKnlreb+arz0uSJNWr559/nv7+fgDe/va3V3TNhz70IfM1nL/rrrsqmiNJkiRJktZu02oviDHeCbwKeDNwAPgD4B+AALwG+BngGPDpEMJkCOH3Qgg/F0K4df1uW5IkSZJUzpUrVxgaGgKgq6urtN7T0wPAkSNHSuVE87WbV/bU8n4zX11ekiRJkiRJkiRJqkY1J28TY4zAxxce7w0hbAK+B3jLwuMHgc3A64B7gXsAQgifAf4oxvjONd+5JEmSJKnk8OHDN7wfGBggl8uV3udyOQYGBhgZGSmVE83Xbl7ZU8v7zfza8pIkSZIkSZIkSdJqVFXeXirG+HXgYwuPIyGEBuD7mC9y7154bgReD3wbYHlbkiRJktZJU1MTs7OzN6yNjIysaob52sq/4hWvWNX1Sk97ezuDg4NcunSJc+fOMTc3x86dO9m1a1fZIr/52smfPXv2RZ9LkiRJkiRJkiRJlVqX8nYZrwY6Fx7fATQAEQg36fskSZIkqW7Nzs5y6NChjb4NraPh4eGNvgW9DHK5HN3d3XR3d5tPKG95W5IkSZIkrcWxY8dKrx9++OFVXWs+rbzStPjX6Epqbb+Zl6S0rEt5O4TQxvwJ229l/pTtb1saWfT6z9bjOyVJkiRJkiRJkiRJkiRJkiQpJVWVt0MIr2K+rP2Whcd3Lv54SfxTwDngaeBcjPFL1XynJEmSJElSqp566ikuXrxIQ0MDPT09bN++nVwuVzY7MzNDoVAwn0hekiRJkiRpNe67776K1lY7w/zG5D39N3tqeb+ZX13eX5+Satmqy9shhD8F3rh4aUnkL7ixrP3fqr47SZIkSZKkDCgUCgDMzs4yNjbG2NgYAwMDtLe335C7fPkyIyMjpffmazsvSZIkSZIkSZIkrVY1J2/nl7yf4May9t+s9aYkSZIkSWsTY2R0dJSJiQkAOjo66OvrI4Sl//2t+VrMK3sOHjxIa2srANPT0wwNDTEyMsLg4GDpROeZmZlScdh87eYlSZIkSZKq1dzczPbt21+0vtrTYc3XTr65uXlV10qSJEF15e3PMF/Ufhp4Osb4xfW9JUmSJEnSWp04cYLJyUny+fn//rZYLDI6Ospdd91lPpG8suV6ERigpaWFAwcO8J73vIfz589z++23AzA+Pg7A4cOHaWlpMV+jeUnSyyeXyy37708f/vCHVzXL/Mbnr/8HU5IkSfXs+eef56Mf/ehG34bW0fU/W5IkSVqNVZe3Y4zffjNuRJIkSZK0fq4Xgffu3VtaW6kQbL628pa3s2/Lli0AXLhwofQXPIVCAeCG4rD52stLkl4+MzMzPPLIIxVlP/WpTzEyMsLAwABveMMb1v1enL/2+ffee++6f68kSZIkSZKUok0bfQOSJEmSJEn1qqGhofR6bm7OfEJ5SVLtqIVisvNv3nxJkiRJkiQpa1Z98rYkSZIkqfZ1dnbecHpzsViko6PDfCJ5Zd/09DQAu3fvLq3t2LGDQqHA1atXaW1tNV+j+bNnzyJJqh2pF5OdL0mSJEmSJNUfy9uSJEmSlEG9vb2cOHGiVAju7Oykt7fXfCJ5Zc/09DQtLS0AXLlyhfe85z0AdHV1lTI9PT0UCgWOHDnC4cOHzddo3vK2JNWO1IvJzpck3SzNzc3cfvvtG30bWifNzc0bfQuSJEmS1pnlbUmSJEnKoBAC/f395hPNDw8PV3yt0jA0NPSitYGBAXK5XOl9LpdjYGCAkZER8wnkJUkbK/VisvMlSTfT888/zxNPPLHs5x/60IcAePvb317RPPMbm7/rrrsqykmSJElKh+VtSZIkSZKkm2zPnj2cO3eOubk5du7cya5du8oWgdvb2xkcHOTSpUvmE8hLkjZG6sVk50uSJEmSJEn1zfK2JEmSJEnSTdbd3U13d3dF2VwuZz6hvCTp5ZV6Mdn5kiRJklTbjh07VlHu4YcfXtVc8xubl6Ras2mjb0CSJEmSJEmSJOmlpF5Mdr4kSZIkSZIk8ORtSZIkSZKkDTEzM0OhUODixYs0NDTQ09PD9u3byeVy5ms4L0naGKkXk50vSZIkSWm47777zGck7+nckmqZ5W1JkiRJkqSX2eXLlxkZGSm9n52dZWxsjLGxMQYGBmhvbzdfw3lJ0ssr9WKy8yVJkiRJkiQtZnlbkiRJkjJgeHgYgI6ODvr6+gghlM3FGBkdHWViYsJ8Anllx8zMTOlE55mZmVIR+ODBg7S2tgIwPT3N0NAQIyMjDA4Omq/R/JEjR1bxMy9JWqvUi8nOlyRJkiRJkrTUpo2+AUmSJEnS2uXzefL5PJOTk4yOji6bO3HiBBMTE+YTySs7zp8/X3o9Pj4OwOHDh0vFYYCWlhYOHDhgPpG8JOnlkXIx2fmSJEmSJEmSyrkpJ2+HEL4ZOAj84MJ3fBJ4b4zxUzfj+yRJkiSp3u3du7f0ulgsLpubnJwkn8+bTySv7Lhw4QK33347AIVCAZgvCy+1ZcsW8wnlJUk3X6rFZOdLkiRJkiRJWs6qy9shhO8FngIi8JMxxgtLPm8D/gT41kXLbwZ+NoTwEzHGP1zD/UqSJEmSJCWnoaGh9Hpubs58xvKSpJsnxWKy8yVJkiRJktZXe3s7zz333EbfhtbR6173Oj772c9u9G1smE1VXPPjQCvw1aXF7QW/AbwWCEsezcBjIYRXVnmvkiRJkqRlnD59mtOnT1MsFuno6Fg219nZSbFYNJ9IXtmxe/fu0usdO3YAcPXq1RflpqenzSeUlySlJ/Xic+rzJUmSJEmSqvHcc89xzz33cM899wCwZ88eYoxlH3feeSeA+RrPf+5zn1u3/ZGiasrbb2X+1O2PLv0ghPDNQP/C588CeWAzcGgh8irg56u6U0mSJEnSsorFIsVikc7OTvr6+pbN9fb20tHRYT6RvLKjq6ur9LqnpweAI0eOlMrCAFeuXGFoaMh8InlJUnpSLz6nPl+SJEmSJGktHn30UR599FHe9ra3cfr06WVzTzzxBHv27DGfSL5eNVZxzWsWnj9Z5rM7gAbmy9u/GGP884X1IyGEO4Bu5k/u/t+r+F5JkiRJ0jIOHTr00iEghEB/f3/Fc81vbF7Zkcvlbng9MDDAyMhIqSy82MDAgPmE8pKkNKRefM7CfEmSJEmqdblcju3bt6/qmocffth8jeabm5tXNUu1L8ZYUW7Tpk2cOXOm4rnmNzZfr6opb79q4fm/lfls18LzRIzxE0s+O8l8efuNVXynJEmSJElSZrS3tzM4OMilS5c4d+4cc3Nz7Ny5k127dt1QHDZfe/mzZ8++6HNJUm3LQvE5C/MlSZIkqdbNzMzw0Y9+dKNvQ+vk9ttv3+hbkKRlVVPe3rzw/PUyn+1g/tTtPyrz2XMLz99UxXdKkiRJkiRlSi6Xo7u7m+7ubvMJ5S1vS1JaslJ8zsL84eHhdZ8vSZIkSZIkpWhTFdf8w8LzaxYvhhDagc6FtxfLXHe97B2q+E5JkiRJkiRJkqSKZan47HxJkiRJkiQpO6o5efsvgO3A7cBvLVrvW/T6/ylzXdvC85er+E5JkiRJkqRkPfXUU1y8eJGGhgZ6enrYvn07uVyubHZmZoZCoWA+kbwkqTalXkx2viRJkiRJkpRd1ZS3Pwp8P7A3hPC/AA8DbwTuByLwZzHGz5a57k0Lz5+u4jslSZIkSZKSVSgUAJidnWVsbIyxsTEGBgZob2+/IXf58mVGRkZK783Xdl6SVJtSLyY7X5IkSZIkScq2asrbR4H/CfgG4NcXHgCB+fL2by69IIQQgB9d+PyPq7pTSZIkSVLFYoyMjo4yMTEBQEdHB319fcz/9sx8reeVPQcPHqS1tRWA6elphoaGGBkZYXBwsHSi88zMTKk4bL5285Kk2pZ6Mdn5kiRJkiRJlfn617/OXXfdxUc+8hEAfvRHf5Q/+IM/YNOmTeYTyNe78j9KK4gxfhH4aeBrzBe2rz8AHosxHi9z2Q8BbQuv/7CK+5QkSZIkrcKJEyeYmJggn8+Tz+eZnJxkdHTUfCJ5Zc/1IjBAS0sLBw4cAOD8+fOl9fHxcQAOHz5sPoG8JKn2pF5Mdr4kSZIkSVLlfvzHf5yPfOQj3HPPPdxzzz2MjY3xUz/1U+YTyde7ak7eJsZ4OoTwz5gvcX87MA18NMZ4dplLfgAoAF8H/u9qvlOSJEmSVLnJyUny+Tx79+4trRWLRfOJ5FfKKhu2bNkCwIULF7j99tsBKBQKwHxZ2Hzt5iVJtSn1YrLzJUmSJEmSVmdsbIx77rmHRx55pLT26KOPmk8kv1K2HlRV3gaIMT4H/EaF2X8L/Ntqv0uSJEmSJCmLGhoaSq/n5ubMJ5CfnZ19yZzSkcvluOuuuyrOf/jDH17VfPMvfz6Xy61qprIh9WKy8yVJkiRJkqT6UnV5W5IkSZJUuzo7O284vblYLNLR0WE+kbyyb3p6GoDdu3eX1nbs2EGhUODq1au0traar9H82bPL/Y/nlKKZmRkeeeSR5IuNzn/Bvffeuz43pWSktD+dL0mSJEmStH7uvPPOG05vfvTRR9mzZ4/5RPL1btNG34AkSZIkaf319vbS0dFBsVikWCzS2dlJX1+f+UTyyp7r5V+AK1euMDQ0BEBXV1dpvaenB4AjR46YTyCv7Ei92Oh81bPU96fzJUmSJEmSqvfEE0+wZ88eHn30UR599FHe9ra3cfr0afOJ5Ovdmk7eDiF8E/BLwI8AbwC2AI0xxsYlubcCbcCXYoxPreU7JUmSJEkvLYRAf3+/+UTzw8PDFV+rNFwv/y42MDBALpcrvc/lcgwMDDAyMmI+gbyyI+Vio/NVz1Lfn86XJEmSJElam02bNnHmzBnzieZDCBVfm0VVl7dDCO8Afhv4hutLC8+xTPyNwP8B/GMI4TUxxq9U+72SJEmSJEmp2bNnD+fOnWNubo6dO3eya9euskXg9vZ2BgcHuXTpkvkE8sqGVIuNzlc9S31/Ol+SJEmSJEmqb1WVt0MIvwT8e14obD8HTAHfscwljwC/DjQDPwl8sJrvlSRJkiRJSlF3dzfd3d0VZXO5nPmE8kpfisVG56uepb4/nS9JkiRJkiRp02ovCCG8Dngf88XtzwM/FGO8FTi03DUxxn8Anl54+9Yq7lOSJEmSJEmSal7qxcnU5yvbUt+fzpckSZIkSZIE1Z28/avAK4CvAW+NMX6mwusuAXuAbVV8pyRJkiRJUqbMzMxQKBS4ePEiDQ0N9PT0sH37dnK5nPkazksrSb04mYX5yq4s7E/nS5IkSZIkSYLqytu3AxH4wCqK2wCTC8+vq+I7JUmSJEmSMuPy5cuMjIyU3s/OzjI2NsbY2BgDAwO0t7ebr+G8VE7qxcmszFc2ZWV/Ol+SJEmSJKk6LS0thBA2+ja0jlpaWjb6FjZUNeXt1y48//Eqr/uHhedvrOI7JUmSJEkrGB4eBqCjo4O+vr5l//Aixsjo6CgTExPmE8grO2ZmZkonOs/MzJQKhgcPHqS1tRWA6elphoaGGBkZYXBw0HyN5o8cObKKn3nVi9SLk1maf/3fiZQdWdqfzpckSZIkSarO9PQ0mzdvBuD9738/d9xxx4p/H3fq1Cne+c53mq/h/Ctf+cqy19eLTVVc07zw/Pwqr7v+I/21Kr5TkiRJkrSCfD5PPp9ncnKS0dHRZXMnTpxgYmLCfCJ5Zcf58+dLr8fHxwE4fPhwqTgM8ycMHDhwwHwieem61IuTzletS3n/OF+SJEmSJGn9TE1NMTU1xf79+2lra6Orq4vjx4+XPj9+/DhdXV20tbWxf/9+8zWer3fVlLf/buH5W1d53W0Lz39TxXdKkiRJklawd+9e9u7dSz6fL53qXM7k5CT5fN58Inllx4ULF0qvC4UCUP5/B7dlyxbzCeWl1IuTzlcKUt0/zpckSZIkSbo5rl27RoyR1tZW9u3bV1rft28ft9xyCzFGrl27Zr7G8/WumvL2x4EA/FilF4QQmoB+IAJ/XMV3SpIkSZIkJauhoaH0em5uznzG8qpPqRcnna9UpLh/nC9JkiRJknTzNDQ0sG3bNk6ePHnDwSstLS08+eSTbNu27YY/5zdfm/l611jFNR8BfgL4oRDCj8QYn6rgmoeA1zBf3n6iiu+UJEmSJK3g9OnTABSLRTo6OpbNdXZ2UiwWS+/N13Ze2bF79+7S6x07dlAoFLh69Sqtra035Kanp80nlFf9Sr046XzVs9T3Z+rzJUmSJEmS1mpubo7bbruN5ubmF33W3NxMPp9nfHzcfAL5elbNydsfBD7L/Onb/yWE8DPLBUMI7SGEDwD/kvni9sdjjKequVFJkiRJ0vKKxSLFYpHOzk76+vqWzfX29tLR0WE+kbyyo6urq/S6p6cHgCNHjpTKwgBXrlxhaGjIfCJ51a/Ui5POVz1LfX+mPl+SJEmSJGkttm7dytatW2lsbOSZZ55ZNvfss8/S2NhoPpF8vVr1ydsxxtkQQj9wDvgG4IMhhF8Hvng9E0L4D8AbgTczXxAPwFeAn16He5YkSZIkLXHo0KGKciEE+vv7K55rfmPzyo5cLnfD64GBAUZGRkpl4cUGBgbMJ5RXfUm9OOl81bPU92cW5kuSJEmSJK3FJz7xCWKMPP744xw7dmzZXFNTE0ePHuXuu+82n0C+Xq26vA0QY/xYCOF24D8DtwKvAV7N/OnaAPcuPIeF588Bb4sxTlR/q5IkSZIkSdnQ3t7O4OAgly5d4ty5c8zNzbFz50527dp1Q3HYfO3lz549+6LPVR+yUJx0vupV6vszK/MlSZIkSZLWYtOmTQD09/fT29tLjJEQwg2ZGCNnzpyhqamptGa+dvP1rKryNkCM8Y9DCN8F/BLwL4DbmD9le7E/Bx4FfifG6P9XVpIkSZIkaUEul6O7u5vu7m7zCeUtb9enrBQnna96lPr+zNL84eHhdZ8vSZIkSZLq0+Jy8GIhhLKfma/NfD2rurwNEGOcAt4LvDeE8ErgW4FbgCngcozxy2u/RUmSJEmSJEnaGFkqTjpf9Sb1/el8SZIkSZIkKZvWVN5eLMb4VeDP1mueJEmSJElSVjz11FNcvHiRhoYGenp62L59O7lcrmx2ZmaGQqFgPpG8si31YqPzVc9S35/OlyRJkiRJqsyDDz4IwAMPPGA+oXy9W7fytiRJkiRJksorFAoAzM7OMjY2xtjYGAMDA7S3t9+Qu3z5MiMjI6X35ms7r2xLvdjofNWz1Pen8yVJkiRJkioTY+Shhx4C4P777yeEYD6RfL2zvC1JkiRJGRRjZHR0lImJCQA6Ojro6+tb9jfM5msrr+w5ePAgra2tAExPTzM0NMTIyAiDg4OlE51nZmZKxWHztZtXfUi92Oh81bPU96fzJUmSJEmSKhNj5NSpU2zevBmAU6dOcccdd6z493Hmayc/NTVVNlcvNq3l4hBCWwjhZ0MIQyGEkRDC71Xw+A/rdfOSJEmSpPJOnDjBxMQE+XyefD7P5OQko6Oj5hPJK3uuF4EBWlpaOHDgAADnz58vrY+PjwNw+PBh8wnklV2pFxudr3qW+v50viRJkiRJ0ks7fvw4XV1dtLW1sX//fqamppiammL//v20tbXR1dXF8ePHzdd4vt5VVd4OIbSGEB4BPg98APhXwDuBeyp43LvWm5YkSZIkrWxycpJ8Ps/evXvZu3cv+Xx+xVOdzddWXtm3ZcsWAC5cuFBaKxQKwHxZ2Hzt55VNqRcbna96lvr+dL4kSZIkSVJl9u3bxy233EKMkWvXrpXWr127RoyR1tZW9u3bZ77G8/Vu1eXtEMI/Af4I+DmgEQirfEiSJEmSJAloaGgovZ6bmzOfUF7Zk3qx0fmqZ6nvT+dLkiRJkiRVrqWlhSeffJJt27bd8Of2DQ0NbNu2jZMnT95wUIv52szXu8YqrvkfgTcBEbgK/A7zZe7LwMz63ZokSZIkqVqdnZ0Ui8XS+2KxSEdHh/lE8sq+6elpAHbv3l1a27FjB4VCgatXr9La2mq+RvNnz55F2ZN6sdH5qmep70/nS5IkSZIkrV5zczP5fJ7x8fHS2tzcHLfddhvNzc3mE8jXu1WfvA30LTx/GfieGOOvxRifjjH+ZYzxc5U81vH+JUmSJEll9Pb20tHRQbFYpFgs0tnZSV9fn/lE8sqe6+VfgCtXrjA0NARAV1dXab2npweAI0eOmE8gr+xIvdjofNWz1Pen8yVJkiRJkqr37LPP0tjYyNatW9m6dSuNjY0888wz5hPJ17tqTt7uZP7U7d+JMX52fW9HkiRJkrQeQgj09/ebTzQ/PDxc8bVKw/Xy72IDAwPkcrnS+1wux8DAACMjI+YTyCs7Ui42Ol/1LPX96XxJkiRJkqS1aWpq4ujRo9x9993EGHn88cc5duyY+UTyW7ZsWTZbD6opb1/35+t2F5IkSZIkSRm2Z88ezp07x9zcHDt37mTXrl1li8Dt7e0MDg5y6dIl8wnklQ2pFhudr3qW+v50viRJkiRJ0trEGDlz5gxNTU2ltf7+fnp7e4kxEkIwX+P5eldNefuzwBuBzet7K5IkSZIkSdnU3d1Nd3d3RdlcLmc+obzSl2Kx0fmqZ6nvT+dLkiRJkiStXQihbBF4uXKw+drM17NNVVzzBBCA3et7K5IkSZIkSZKUttSLk6nPV7alvj+dL0mSJEmSJAmqO3n7t4BfBN4eQvitGOPH1vmeJEmSJEmSMm9mZoZCocDFixdpaGigp6eH7du3k8vlzNdwXlpJ6sXJLMxXdmVhfzpfkiRJkiSpeg8++CAADzzwgPkM5uvNqsvbMcYvhxDuBE4DYyGEXwV+P8YY1/3uJEmSJEmSMujy5cuMjIyU3s/OzjI2NsbY2BgDAwO0t7ebr+G8VE7qxcmszFc2ZWV/Ol+SJEmSJKl6Dz30EAD3338/IYQVszFG8wnl69Gqy9shhN9beFkE3gp8EHhvCOFjwJeAr7/EiBhj/IXVfq8kSZIkaXnDw8MAdHR00NfXt+xvgGOMjI6OMjExYT6BvLJjZmamdKLzzMxMqWB48OBBWltbAZienmZoaIiRkREGBwfN12j+yJEjq/iZV71IvTiZpfnX/51I2ZGl/el8SZIkSZKk6m3evBmAU6dOcccdd6z493GnTp0yn0i+Xm2q4pp7gXuAtwDXT9v+ZuDHgJ9b+Gylx71ruWFJkiRJ0ovl83ny+TyTk5OMjo4umztx4gQTExPmE8krO86fP196PT4+DsDhw4dLxWGAlpYWDhw4YD6RvHRd6sVJ56vWpbx/nC9JkiRJkrR+pqammJqaYv/+/bS1tdHV1cXx48dLnx8/fpyuri7a2trYv3+/+RrP17tqytsAYQ0PSZIkSdI627t3L3v37iWfz5dOdS5ncnKSfD5vPpG8suPChQul14VCAZgvCy+1ZcsW8wnlpdSLk85XClLdP86XJEmSJEm6Oa5du0aMkdbWVvbt21da37dvH7fccgsxRq5du2a+xvP1rprydscaH9+25ruWJEmSJElKSENDQ+n13Nyc+YzlVZ9SL046X6lIcf84X5IkSZIk6eZpaGhg27ZtnDx58oaDV1paWnjyySfZtm3bDX/Ob7428/WucbUXxBg/dzNuRJIkSZJUvdOnTwNQLBbp6OhYNtfZ2UmxWCy9N1/beWXH7t27S6937NhBoVDg6tWrtLa23pCbnp42n1Be9Sv14qTzVc9S35+pz5ckSZIkSVqrubk5brvtNpqbm1/0WXNzM/l8nvHxcfMJ5OtZNSdvS5IkSZJqTLFYpFgs0tnZSV9f37K53t5eOjo6zCeSV3Z0dXWVXvf09ABw5MiRUlkY4MqVKwwNDZlPJK/6lXpx0vmqZ6nvz9TnS5IkSZIkrcXWrVvZunUrjY2NPPPMM8vmnn32WRobG80nkq9Xqz55W5IkSZJUew4dOlRRLoRAf39/xXPNb2xe2ZHL5W54PTAwwMjISKksvNjAwID5hPKqL6kXJ52vepb6/szCfEmSJEmSpLX4xCc+QYyRxx9/nGPHji2ba2pq4ujRo9x9993mE8jXK8vbkiRJkiRJL7P29nYGBwe5dOkS586dY25ujp07d7Jr164bisPmay9/9uzZF32u+pCF4qTzVa9S359ZmS9JkiRJkrQWmzZtAqC/v5/e3l5ijIQQbsjEGDlz5gxNTU2lNfO1m69ny5a3Qwi7rr+OMZ4vt16txfMkSZIkSZLqUS6Xo7u7m+7ubvMJ5S1v16esFCedr3qU+v7M0vzh4eF1ny9JkiRJkurT4nLwYiGEsp+Zr818PVvp5O1zQFx4NJZZr9bSeZIkSZIkSZJUk7JUnHS+6k3q+9P5kiRJkiRJUja9VIl6uTPKPbtckiRJkiSpQk899RQXL16koaGBnp4etm/fTi6XK5udmZmhUCiYTySvbEu92Oh81bPU96fzJUmSJEmSKvPggw8C8MADDiuTLQAAIABJREFUD5hPKF/vVipv/+tVrkuSJEmSJKmMQqEAwOzsLGNjY4yNjTEwMEB7e/sNucuXLzMyMlJ6b76288q21IuNzlc9S31/Ol+SJEmSJKkyMUYeeughAO6//35CWPlcYvO1k693y5a3Y4xlS9rLrUuSJEmSakeMkdHRUSYmJgDo6Oigr69v2d8wm6+tvLLn4MGDtLa2AjA9Pc3Q0BAjIyMMDg6WTnSemZkpFYfN125e9SH1YqPzVc9S35/OlyRJkiRJqkyMkVOnTrF582YATp06xR133LHi38eZr5381NRU2Vy92LTRNyBJkiRJWn8nTpxgYmKCfD5PPp9ncnKS0dFR84nklT3Xi8AALS0tHDhwAIDz58+X1sfHxwE4fPiw+QTyyq7Ui43OVz1LfX86X5IkSZIk6aUdP36crq4u2tra2L9/P1NTU0xNTbF//37a2tro6uri+PHj5ms8X+8sb0uSJElSBk1OTpLP59m7dy979+4ln8+veKqz+drKK/u2bNkCwIULF0prhUIBmC8Lm6/9vLIp9WKj81XPUt+fzpckSZIkSarMvn37uOWWW4gxcu3atdL6tWvXiDHS2trKvn37zNd4vt5Z3pYkSZIkSdogDQ0Npddzc3PmE8ore1IvNjpf9Sz1/el8SZIkSZKkyrW0tPDkk0+ybdu2G/7cvqGhgW3btnHy5MkbDmoxX5v5ete40TcgSZIkSVp/nZ2dFIvF0vtisUhHR4f5RPLKvunpaQB2795dWtuxYweFQoGrV6/S2tpqvkbzZ8+eRdmTerHR+apnqe9P50uSJEmSJK1ec3Mz+Xye8fHx0trc3By33XYbzc3N5hPI17tlT94OIfzRTXr84cv5DyhJkiRJ9ai3t5eOjg6KxSLFYpHOzk76+vrMJ5JX9lwv/wJcuXKFoaEhALq6ukrrPT09ABw5csR8AnllR+rFRuernqW+P50vSZIkSZJUvWeffZbGxka2bt3K1q1baWxs5JlnnjGfSL7erXTy9m4grvP3hZswU5IkSZK0RAiB/v5+84nmh4eHK75Wabhe/l1sYGCAXC5Xep/L5RgYGGBkZMR8AnllR8rFRuernqW+P50vSZIkSZK0Nk1NTRw9epS7776bGCOPP/44x44dM59IfsuWLctm68FK5W2YL1tLkiRJkiRpDfbs2cO5c+eYm5tj586d7Nq1q2wRuL29ncHBQS5dumQ+gbyyIdVio/NVz1Lfn86XJEmSJElamxgjZ86coampqbTW399Pb28vMUZCCOZrPF/vli1vxxg3vZw3IkmSJEmSlFXd3d10d3dXlM3lcuYTyit9KRYbna96lvr+dL4kSZIkSdLahRDKFoGXKwebr818PbOgLUmSJEmSJEnrJPXiZOrzlW2p70/nS5IkSZIkSYIVTt6WJEmSJEnSzTMzM0OhUODixYs0NDTQ09PD9u3byeVy5ms4L60k9eJkFuYru7KwP50vSZIkSZJUvQcffBCABx54wHwG8/XG8rYkSZIkSdJN9IpXvILDhw+vmJmdnWVsbIyxsbGKZprfuHxjo3+cpvJSL05mZb6yKSv70/mSJEmSJEnVe+ihhwC4//77CSGsmI0xmk8oX4/82yZJkiRJyoDh4WEAOjo66OvrW/Y3wDFGRkdHmZiYMJ9AXtlw7do1Dh069KL1Wttv5leXlxZLvTiZpfnX/51I2ZGl/el8SZIkSZKk6m3evBmAU6dOcccdd6z45/mnTp0yn0i+Xm3a6BuQJEmSJK1dPp8nn88zOTnJ6OjosrkTJ04wMTFhPpG8sq3W9pv5yvLSUqkXJ52vWpfy/nG+JEmSJEnS+pmammJqaor9+/fT1tZGV1cXx48fL31+/Phxurq6aGtrY//+/eZrPF/vPHlbkiRJkjJg7969pdfFYnHZ3OTkJPl83nwieWVbre0385Xl/TWrxVIvTjpfKUh1/zhfkiRJkiTp5rh27RrNzc20trayb9++0vq+fft47LHHiDFy7do18zWer3eevC1JkiRJkiRJq5R6cdL5SkWK+8f5kiRJkiRJN09DQwPbtm3j5MmTtLS0lNZbWlp48skn2bZtGw0NDeZrPF/vPHlbkiRJkjLg9OnTwPypsR0dHcvmOjs7bzg11nxt55VttbbfzK8ur/qWenHS+apnqe/P1OdLkiRJkiSt1dzcHLfddhvNzc0v+qy5uZl8Ps/4+Lj5BPL1zPK2JEmSJGXA9UJhZ2cnvb29y+Z6e3s5ceKE+UTyyrZa22/mK8tPTk4um1F9SL046XzVs9T3Z+rzJUmSJEmS1mLr1q0AfOELX+CZZ55ZNvfss8/S2NjIrbfeaj6BfL2yvC1JkiRJGXDo0KGKciEE+vv7K55rfmPzyrZa22/mK8sPDw9XfI2yJ/XipPNVz1Lfn1mYL0mSJEmStBaf+MQniDHy+OOPc+zYsWVzTU1NHD16lLvvvtt8Avl6ZXlbkiRJkiRJkl5CFoqTzle9Sn1/ZmW+JEmSJEnSWmzatAmA/v5+ent7iTESQrghE2PkzJkzNDU1ldbM126+nm3a6BuQJEmSJEmSpFqWleKk81WPUt+fWZovSZIkSZK0XpqamsoWgUMINxSHzdd2vp5Z3pYkSZIkSZKkZWSpOOl81ZvU96fzJUmSJEmSpGxq3OgbkCRJkiRJkqRalHqx0fmqZ6nvT+dLkiRJkiRV5sEHHwTggQceMJ9Qvt4tW94OIXzmJn1njDG+/ibNliRJkiRJkqQ1S73Y6HzVs9T3p/MlSZIkSZIqE2PkoYceAuD+++8nhGA+kXy9W+nk7a1ABFb+0ZwXF70OZd4vl5UkSZIk3QQxRkZHR5mYmACgo6ODvr6+ZX/DbL628sqeJ554omb3m/m15ZVNqRcbna96lvr+dL4kSZIkSVJlYoycOnWKzZs3A3Dq1CnuuOOOFf/833zt5Kempsrm6sWmFT77/MLjc8s8nuOFInZYeHwFuLzwfH2NhdxzC9d9fl3/CSRJkiRJL3LixAkmJibI5/Pk83kmJycZHR01n0he2VPL+8382vLKntSLjc5XPUt9fzpfkiRJkiTppR0/fpyuri7a2trYv38/U1NTTE1NsX//ftra2ujq6uL48ePmazxf75Y9eTvGuHW5z0IIrwU+DLwGuAT8BvCHMca/X5T5JuCHgX8JfD/w10BfjPEL63LnkiRJkqRlTU5Oks/n2bt3b2mtWCyaTyS/UlZpquX9Zn5teWVL6sVG56uepb4/nS9JkiRJklSZffv28dhjjxFj5Nq1a6X1a9eu0dzcTGtrK/v27TNf4/l6t9LJ22WFEP4JcAr4PuA3YozfH2M8sbi4DRBj/PsY44djjDuA9wDbgdMhhOb1uHFJkiRJkiRJWi+pFxudr3qW+v50viRJkiRJUuVaWlp48skn2bZtGw0NDaX1hoYGtm3bxsmTJ2lpaTFf4/l6t+zJ2ysYAPLAeIzxYCUXxBj/1xDCLuYL3wPAe6v4XgBCCJuANwBdC/O+D7gNeMWS6OdWOj18mdk/CvwU8INAG9AC/B3waeA08MEY49+u8l57gbcxX17/loX7/FvgU8CTwH+MMX51FTNzwNuBnwTetDCThZmfBE4Cvx9jnKl0piRJkqTs6ezsvOGk2GKxSEdHh/lE8sqeWt5v5teWVzakXmx0vupZ6vvT+ZIkSZIkSavX3NxMPp9nfHy8tDY3N8dtt91Gc/OLzxc2X3v5eldNeXsfEIHfX+V1/4n5wvXbWUN5GzgG/Pwarn+REMJW4PeAt5T5+NaFx27g10IIh2OMv13BzDctzPzuMh+/buGxBxgMIfxqjPFEBTPfCvwu8PoyH3/bwqMX+N9CCPfFGJ9+qZmSJEmSsqm3t5cTJ06UCoidnZ309vaaTySv7Ono6KjZ/WZ+bXmlL/Vio/NVz1Lfn86XJEmSJEmq3rPPPktjYyO33norAF/4whd45plnzCeS/+xnP7tsth5UU96+Xhz+4iqv+5sl11drXc9NDyF8O/A08wXtl/JK4LdCCO0xxvtXmLkdGANuqWDmtwD/OYTwT2OMR1eY+ZPACV58wng5rwfOhBD6Y4wnK8hLkiRJypgQAv39/eYTzQ8PD1d8rdJQy/vN/NrySl/KxUbnq56lvj+dL0mSJEmStDZNTU0cPXqUu+++mxgjjz/+OMeOHTOfSH7Lli3LZutBNeXt3MLzt67yuuv53Iqp6sxUMzeE0Ah8mPLF7b8Fvgx0Ak1LPvtXIYRLMcbRMjNfCTxO+eL2XwNfA74D2LT4MuC3QwgfizF+rMzM1zF/cnm54vZngK8D375kPQf8pxDCG2OMny9znSRJkiRJklT3Ui02Ol/1LPX96XxJkiRJkqS1iTFy5swZmppeqHb29/fT29tLjJEQgvkaz9e7TS8deZHPMV82fkcIoaLrF3LvWHT9Wvw986da/zvgTuA1wENVzhoAvnvJWgTeCbw6xvhG4HXA/1vm2t8JIZQrU78baF+y9jxwZ4zxtTHGNwDfxXzperEG4P3L3OdvApuXrH0Z2BljfH2MsRP4gYW1xTYvXCtJkiRJkiSpjBSLjc5XPUt9fzpfkiRJkiRp7UIIZYvATU1NLyoOm6/dfD2rprx9cuH5nwPvXzi9elkhhAbg3wO3MV+M/j+r+M6SGOP/HGPcE2P8tRjjyRjjF9cw7lfKrH0oxvi7Mca48H1f5IXi+WKvBnoXL4QQmoH9ZbK/GWO8/uNGjPEvmC+OL/U9IYTtS2a2Az9ZJvtAjPHiopl/Ahwuk7szhPCaMuuSJEmSJEmS1lnqxcnU5yvbUt+fzpckSZIkSZIE1ZW33wN8aeH1zwP/NYTwKyGE77xe5A4hNC68/xXgT4FfXMh/CfiNtd70egghvAn4Z2U+emzpQozx/wOeLZP96SXv9wCtlcwEPsoLP44rzexj/lTuxb4OfKjMtR9a+GyxBqC/TFaSJEmSJEnSOkq9OJmF+cquLOxP50uSJEmSJFXvwQcf5MEHHzSf0Xy9WfHU7HJijF8OIdwJnAFeCXwH8NvXPw8h/PcycwPwVeDOGOPfV3+762r7MuvPLLP+MeB7lqx9XwUz/xH486WLMcavhxCeBX6kipmfjjF+tczMr4QQPs38z8lKMyVJkiRJkiSto9SLk1mZr2zJ5XLce++9N6wNDw/f1O90/s2bn8vl1vFOJEmSJElSvXnooYcAuP/++wkhrJiNMZpPKF+PVl3eBogx/nEI4c3A+4G3Lvm4qcwl/xfwKzHGv6rm+26SbWXWZoG/WSb/hTJrrwkhvCrGeP0E7XIzL8cYl56GvdLMpTPKzfz8MvOuz1xa3i43Q5IkSVKGXC9RdHR00NfXt+xvgGOMjI6OMjExYT6BvLKt1vab+cryUjlZKT5nYf7NLq7q5TUzM8P73ve+jb4NrZN3vetdG30LkiRJkiQpYZs3bwbg1KlT3HHHHSv+ef6pU6fMJ5KvV5uqvTDG+Fcxxh8G3gT8G+ZP4v4k8FcLz2eAfw28Kcb4IzVW3AZ4VZm1KzHGuEz+yxXMKTdzpZPGy838hhBC8zrPLDdDkiRJUobk83ny+TyTk5MrlgtPnDjBxMSE+UTyyrZa22/mK8tLS2Wp+Ox81aKpqamKMh/4wAf4wAc+YD6BvCRJkiRJUjWmpqaYmppi//79tLW10dXVxfHjx0ufHz9+nK6uLtra2ti/f7/5Gs/Xu6pO3l4sxvinwJ+uw7283G4pszazQn65z1pv0szrJ4Cvx8zWMmsAhBB+CfglgNe+9rUrjJUkSZJUy/bu3Vt6XSwWl81NTk6Sz+fNJ5JXttXafjNfWd5fs1os9WKy85WCJ554gne84x0vmfn4xz9eem++tvOSJEmSJElrce3aNZqbm2ltbWXfvn2l9X379vHYY48RY+TatWvmazxf79Zc3s6Ylc5lX+6z5U7qrqWZy86LMf4u8LsA3/u93/tS3ytJkiRJkiSJ9IvJzpckSZIkSZKUilwux8zMC+faPv/88/zJn/wJbW1tFV1vvvbyLS0tFV2bVfVc3v5KmbVXrJDPVTDnZs385jXOLHdfkiRJkjLk9OnTwPypsR0dHcvmOjs7bzg11nxt55VttbbfzK8ur/qWejHZ+UrJXXfdtaqM+drPS5IkSZIkrdbMzAxf+MIXVn3dxYsX+eVf/mWOHj3Kjh071v2+nF/9/FtvvXXdvy8laypvhxAagD7gR4A3AFuAphjj65fk8sArga/EGP9sLd+5jr5UZu2bQgghxljuBOp/WsGccjOXu265z74WY3x+ycyl5e3Vzix3X5IkSZIy5HqhsLOzk97e3mVzvb29nDhxwnwieWVbre0385XlJycnl82oPqReTHa+UrN58+aKMu94xztWNdP8xuUlSZIkSZJeLjt27ODo0aM3raDs/I2dn7Kqy9shhN3Ao8Di+nsAyhWf7wT+DfAPIYRXxxj/sdrvXUefLLPWCLwaeK7MZ99aZu25GOPiYvQngR9bkmkPITTEGOcqnLn0vj7JfDF+sdeWuW41MyVJkiRlzKFDhyrKhRDo7++veK75jc0r22ptv5mvLD88PFzxNap9uVyOe++9t6prb/ZecH5183O55f5nh5IkSZIkSZLqUeoFZednU1Xl7RDCTwBPAJuYL2z/d2AKaF3mkvcD7wa+EdgL/JdqvnedjS+z/mbKl7ffXGbtUgUzm4HvAv7r4sUQwibguyuc+fYla68PIdwSY/zKkpmtwOt5saUzJUmSJEmSpLo3MzPD+973vo2+Da2jd73rXRt9C5IkSZIkSZJqTOoFZednz6bVXhBCeBXwH4EG4KvAL/z/7N17kKXnXR/479Oa0cioZYOlwdxS+CCOAkpbsFl7nHDZWAGD2WEw3WEGV8z2cDNFAoQmbHAulSxQSbGTLFudhYAcO8QzsMS4cTc3kRABwXFFtbSGGlZpyStayyEYs2ISCJFaYFlhnv2jL2mN+3ZOn+k+73s+n6pT7zmnv8/vfWU/TdWgr5/Jemn763Zbs3E69Qc2Pn5x/485fLXWX0/y/+zwo7988xellM/KzkXrf3HT53+V5A8PMjPJG5PcfYCZC0luPrV7Ih9b6E6Sr856mX67P9mYAQAAAAAAAAAAADB2theIH330UfNbNr9p+i5vJ/m2rJ+g/dEkX1xr/ee11j86wLr/K+vF4p1K0Mflh3f47qtLKW8rpZQkKaV8SpIf3SH3u0l+avsXtdaPJPnnO2TnSilfsflhowy+071/rdb6klOya60fTvIzO2T/QSnlz2+b+eeT/IMdcj9Va93pJHEAAAAAAAAAAACAsdD0gnKb5o+7QcrbX5akJvmJWuuv9bFudeP6GQPcc0sp5ZtKKVe3v5J80w7RT745V0p5x02ZH0py7eZbJPmnSf6/UsoTSX4ryWt3mP+ttdaP7vD9dyf58E3f3ZHkp0spv11K+WCSJ5J0bsr8SZK/ssO8JPmOJGs3fXd3kkdLKU+XUlaTPJqPPcl7Lclf32UmAAAAAAAAAAAAwNhoUwG6yfPH3SDl7Xs3rv+mz3XPblxfPsA9t/uUJP/9Ta9P3iF3+w65P709UGv9r0kuJPmdHda/Ksn9SU7u8LP/tda6tNPD1VqfTfKXkvyXHX78p5J8Vj72P/ea5NtqrY/tMvM/JHlr1k87v9m9ST5zh+8/muSttdbf3mkmAAAAAAAAAAAAwLhpSwG6yfPH3YkB1ty5cX2uz3Uft3H9yAD3vGVqrU+XUv6HJD+S5A37xJ9L8ndqrT+wz8xfLaU8uDHzc/eZ+XtJ/lqt9b37zPyZUsr/mPVTwfc7vfw3k7yt1vrL++QAAICWqrVmaWkpq6vrfwlSp9PJ+fPnU0qRb0Ce9llcXBzZ/SZ/uDwAAAAAANA82wvKDz300NALxeazl0FO3v79jesn9bnuszeu/3GAe95StdZerfXBJG9K8q4kT2X95OyPJvndJO9P8vYk3f2K29tmXsv6ad/nk/x4kqezXv7+SJIPJfmFJN+a5L79itvbZv5S1k8D/7okS0l+K8kfbbx+K8lPJfn6JPcrbgMAwHhbWFjI6upqpqamMjU1lV6vl6WlHf8CIfkRzNM+o7zf5A+Xp/3W1tZy5cqVXLlyJWtra/IjnqfdRm2/yQ83DwAAALCXpp4wbT47GeTk7SeyXtz+oiT/5CALyvrRRH8pSU3y2AD33FJr/e4k332YGXvM/oWsl6qHNe9Gkp/ceA1r5gtJ3r3xAgAA2FGv18vU1FTOnj279d3Kyop8Q/J7ZWmmUd5v8ofL036Li4u5du3a1ufZ2Vn5Ec7TbqO23+T7ywMAAAAcRlNPmDafnQxy8vbDSUqSLy+l/NkDrvmOJN2N9z8zwD0BAAAAAAAAAAAAGENNPmHafG42yMnb70ryt5KcTvJzpZSvqrXu+N9GKeVlSf72Rr4m+c0kPzHgswIAAHBA3W73JSfFrqyspNPpyDckT/uM8n6TP1ye9puZmdnxvfxo5mm3Udtv8v3lr169uu8aAAAAgN00/YRp89mu7/J2rfX5UsrXZf0E7Vcl+UApZTnJH2xmSil/N8mfSfIlSV6R9ZO6X0jy1lrrjWE8OAAAALubnp7OwsLCVgGx2+1menpaviF52qfT6YzsfpM/XJ72m5yczOzsrHxD8rTbqO03+eHmAQAAAPbT9IKy+Wwa5OTt1Fr/ZSnlLUn+WZKXJzmz+aON63dvXMvG9Q+TvKXWujzgcwIAANCHUkouXLgg39D8pUuXDryWZhjl/SZ/uDwAAAAAAHB0ml5QNp8kmRh0Ya31fUmmkvxgkv+c9aL2za9nk/xwktfUWv/1oZ8WAAAAAAAAAAAAgLG1vUD86KOPmt+y+eNg4PJ2ktRaf6fW+tdqrfckeU2Sc0m+JslXJnldklfWWr+l1vrhwz8qAAAAAAAAAAAAAOOu6QVl88fbocrb29Van6i1Plxr/fFa68/UWn+t1npjWPMBAAAAAAAAAAAAIGl+Qdn88dV3ebuU8j9svF7Z57qP31zb7z0BAAAAAAAAAAAAYLumF5TNH0+DnLz9K0n+TZIv6HPd6zfW/vIA9wQAAAAAAAAAAACAl2h6Qdn88XPiGO5ZjuGeAAAArXbp0qUkSafTyfnz51PKzn/0qrVmaWkpq6ur8g3I026jtt/kD5YHAAAAAABGz/YC8UMPPZTP+7zPM79F89tmkJO3B7X5b77qEd4TAABgLExNTWVqaiq9Xm/PcuHCwkJWV1flG5Kn3UZtv8kfLE97ra2t5cqVK7ly5UrW1tbkW5anuUZh/8gPNw8AAABwqzT9hGnzx8dRnrx9z8b1+SO8JwAAwFg4e/bs1vuVlZVdc71eL1NTU/INydNuo7bf5A+W9zvbXouLi7l27drW59nZWfkW5WmuxcXFY98/8n4fAQAAgOZo+gnT5o+HIzl5u5RyKsnFjY+/dRT3BAAAAAAAAAAAAGC8NP2EafPbb8+Tt0spF/PfStc3+/ullLl95pckdyb5rI1rTfJL/T4kAAAAe3v44YeTrJ8a2+l0ds11u92XnBorP9p52m3U9pt8f3naZ2ZmZsf38u3I01yjsH/kh5sHAAAAOApNP2Ha/Hbbs7yd5NVJ3pD10vV2Jcmf6eM+ZeN6Pcn/1sc6AAAADmCzUNjtdjM9Pb1rbnp6OgsLC/INydNuo7bf5A+W7/V6u2ZotsnJyczOzsq3NE9zTU5OHigzSvtNHgAAAGA0NL2gbH577Vfe3lQO+N3NapK1JL2sn7j9/bXW3z3gPQEAADigt7/97QfKlVJy4cKFA8+VP9487TZq+03+YPlLly4deA0AAAAAAHC8ml5QNr+dJvb6Ya31e2qtE9tfmz9K8pU3/2yH12211lfUWj+31vqditsAAAAAAAAAAAAAHJXtBeJHH33U/JbNb6I9y9t7OMip2wAAAAAAAAAAAABwrJpeUDa/Xfoub287VftnbsUDAQAAAAAAAAAAAMAwNb2g3Kb5427Qk7cBAAAAAAAAAAAAoDHaVIBu8vxxd+jydinlU0sps6WU7yulPFRK+WfDeDAAAAAAAAAAAAAAGKa2FKCbPH/cnRh0YSnlE5PMJ/mqJLdtfp2kJvmGm7I/lOQbk3yo1nrvoPcEAADgYGqtWVpayurqapKk0+nk/PnzKaXINyBP+ywuLo7sfpM/XB4AAAAAAGie7QXlhx56aOiFYvPZy0Anb5dSukl+PclXZ70AXjZeu/mBjdyrSylvGOSeAAAAHNzCwkJWV1czNTWVqamp9Hq9LC0tyTckT/uM8n6TP1ye9ltbW8uVK1dy5cqVrK2tyY94nnYbtf0mP9w8AAAAwF6aesK0+eyk75O3Syknk/xckk/a+OpHk/xYkm6SH9xpTa31g6WUf59kKsmbkvzKIA8LAADAwfR6vUxNTeXs2bNb362srMg3JL9XlmYa5f0mf7g87be4uJhr165tfZ6dnZUf4TztNmr7Tb6/PAAAAMBhNPWEafPZSd/l7STfkPWidk3yzbXWdyZJKeXj9ln3/iSvSfL6Ae4JAAAAAAAAAACNdccdd+SNb3zjcT8GQ3THHXcc9yMAjI0mF5TN52aDlLdnNq6/vFncPqAnNq73DXBPAAAA+tDtdl9yUuzKyko6nY58Q/K0zyjvN/nD5Wm/mZmZHd/Lj2aedhu1/SbfX/7q1av7rgEAaLuPfOQjWVxc3Pr8nve8J0nylre85UDr5Ucv78+qAEen6QVl89lukPL2a7J+6vZP9bnuDzaunzDAPQEAAOjD9PR0FhYWtgqI3W4309PT8g3J0z6dTmdk95v84fK03+TkZGZnZ+UbkqfdRm2/yQ83DwAAALCfpheUzWfTIOXtV25cnzmCewEAADCAUkouXLgg39D8pUuXDryWZhjl/SZ/uDwAAAAAAHB0ml5QNp8kmRhgzX/ZuL6iz3WfvnH9/QHuCQAAAAAAAAAAAMCY214gfvTRR81v2fxxMEh5u7dxPdPnui9LUpP4O6DeibbgAAAgAElEQVQBAAAAAAAAAAAAGEjTC8rmj7dBytuPJClJ3lJKOX2QBaWUL0nyhRsff2GAewIAAAAAAAAAAABAkuYXlM0fX4OUt9+R5IUkdyV5XynlFXuFSylflOTHNz4+m+RHBrgnAAAAAAAAAAAAAGxpekHZ/PHUd3m71vqhJN+b9dO3Pz/Jb5RSvi/J521mSilfUEr55lLKLyT510lemaQm+c5a67NDeXIAAAAAAAAAAAAAxlrTC8rmj58TgyyqtX5fKeUTk3x7ktNJvmvzRxvX92+Ll43r99ZanboNAABwC1y6dClJ0ul0cv78+ZRSdszVWrO0tJTV1VX5BuRpt1Hbb/IHywMAAAAAAKNne4H4oYceyud93uftv8j8xsxvm75P3t5Ua/2OJNNJHs96QXu31xNJvqLW+j2HfloAAAB2NDU1lampqfR6vT3LhQsLC1ldXZVvSJ52G7X9Jn+wPO21traWK1eu5MqVK1lbW5NvWZ7mGoX9Iz/cPAAAAMCt0vQTps0fHwOdvL2p1vrTSX66lPJAki9M8uokr0iyluTDSd5fa7162IcEAABgb2fPnt16v7Kysmuu1+tlampKviF52m3U9pv8wfJ+Z9trcXEx165d2/o8Ozsr36I8zbW4uHjs+0fe7yMAAADQHE0/Ydr88TDwydvb1Vofr7X+k1rr36i1flOt9a/XWr9fcRsAAAAAAAAAAACAo9L0E6bNb79DnbwNAADAaHj44YeTrJ8a2+l0ds11u92XnBorP9p52m3U9pt8f3naZ2ZmZsf38u3I01yjsH/kh5sHAAAAOApNP2Ha/HZT3gYAAGiBzUJht9vN9PT0rrnp6eksLCzINyRPu43afpM/WL7X6+2aodkmJyczOzsr39I8zTU5OXmgzCjtN3kAAACA0dD0grL57aW8DQAA0AJvf/vbD5QrpeTChQsHnit/vHnabdT2m/zB8pcuXTrwGgAAAAAA4Hg1vaBsfjtN7PaDUspv3qLX/3uU/4AAAAAAAAAAAAAAjKftBeJHH33U/JbNb6Jdy9tJXp3k0zeuw34BAAAAAAAAAAAAwC3X9IKy+e1yYo+f/XaSelQPAgAAAAAAAAAAAADbvexlL8unfdqnDW3ehQsXhjbL/MHmv+xlL7ul9xh1u5a3a62vPsLnAAAAAAAAAAAAAICX+OM//uN88IMffMl3y8vLmZuby/z8fM6cOdPXvIOsNf/Wzr948WJfa9pm4rgfAAAAAAAAAAAAAAAO4jDF4SQ5c+ZM5ufnMzc3l+XlZfOPYf642/XkbQAAAJqr1pqlpaWsrq4mSTqdTs6fP59SinwD8rTP4uLiyO43+cPlAQAAAACAo3PY4vCm7QXl7bPMP5r5487J2wAAAC20sLCQ1dXVTE1NZWpqKr1eL0tLS/INydM+o7zf5A+Xp/3W1tZy5cqVXLlyJWtra/IjnqfdRm2/yQ83DwAAALCX5eXloReHbz5h2vyjnT/ODn3ydinlU5N8UZLPTvIJSU7WWr/hsHMBAAAYXK/Xy9TUVM6ePbv13crKinxD8ntlaaZR3m/yh8vTfouLi7l27drW59nZWfkRztNuo7bf5PvLAwAAABzGxYsXkySXL18eanF4s6Bs/vHMH1cDl7dLKZ+YZD7JVyW5bfPrJDXJN9yU/aEk35jkQ7XWewe9JwAAAAAAAAAAAABAUw1U3i6ldJO8P8mrsl7Y3s8PJPnmJK8upbyh1vorg9wXAACAg+l2uy85KXZlZSWdTke+IXnaZ5T3m/zh8rTfzMzMju/lRzNPu43afpPvL3/16tV91wAAAADs5vLly0mSubm5zM/PD+305+Xl5czNzZl/TPPHVd/l7VLKySQ/l+STNr760SQ/lqSb5Ad3WlNr/WAp5d8nmUrypiS/MsjDAgAAcDDT09NZWFjYKiB2u91MT0/LNyRP+3Q6nZHdb/KHy9N+k5OTmZ2dlW9InnYbtf0mP9w8AADAcbvjjjvyxje+8bgfgyG54447jvsRGLLNsvD8/PzQCsSbxeTts8w/uvnjbJCTt78h60XtmuSba63vTJJSysfts+79SV6T5PUD3BMAAIA+lFJy4cIF+YbmL126dOC1NMMo7zf5w+UBAAAAgHb4yEc+ksXFxQNl3/Oe9yRJ3vKWt8iPaN7f4tZeZ86cGUqBeKdisvlHN3/cTQywZvP/qv3yZnH7gJ7YuN43wD0BAAAAAAAAAAAAGHPbC8TLy8t9r9+tmGz+0c0fd4OUt1+T9VO3f6rPdX+wcf2EAe4JAAAAAAAAAAAAAAMXiPcrJpt/NPPH3SDl7VduXJ/pc92JAe4FAAAAAAAAAAAAAC/Rb4H4oMVk82/9/HE3SHn7v2xcX9Hnuk/fuP7+APcEAAAAAAAAAAAAgC0HLRD3W0w2fzTmt9Ug5e3exrXf//S+LElNsjLAPQEAAAAAAAAAAADgJfYrEB+2OGz+8c5voxMDrHkkyeuSvKWU8ndrrf9xvwWllC9J8oVZL2//wgD3BAAAYA+XLl1KknQ6nZw/fz6llB1ztdYsLS1ldXVVvgF52m3U9pv8wfIAAAAAAMDo2V4g3l4SHlZx2Pzjnd82g5y8/Y4kLyS5K8n7Simv2CtcSvmiJD++8fHZJD8ywD0BAADYw9TUVKamptLr9fYsFy4sLGR1dVW+IXnabdT2m/zB8rTX2tparly5kitXrmRtbU2+ZXmaaxT2j/xw8wAAAAC3ys0nQA+7OGz+8c5vk75P3q61fqiU8r1J/kGSz0/yG6WUH8m2Ingp5QuSTCWZTvLFSUrWT93+zlrrs8N4cAAAAP6bs2fPbr1fWVnZNdfr9TI1NSXfkDztNmr7Tf5geb+z7bW4uJhr165tfZ6dnZVvUZ7mWlxcPPb9I+/3EQAAAGiOzQLxxYsXkySXL18eanHY/OOd3xZ9l7eTpNb6faWUT0zy7UlOJ/muzR9tXN+/Lb75d81+b63VqdsAAAAAAAAAAAAAwFgaqLydJLXW7yil/EqS70nywB7RJ5L8rVrrzw16LwAAAPb28MMPJ1k/NbbT6eya63a7Lzk1Vn6087TbqO03+f7ytM/MzMyO7+Xbkae5RmH/yA83DwAAAHArLS8vZ25uLpcvX06SzM3NZX5+fminP5t/vPPbYuDydpLUWn86yU+XUh5I8oVJXp3kFUnWknw4yftrrVcP+5AAAADsbbNQ2O12Mz09vWtueno6CwsL8g3J026jtt/kD5bv9Xq7Zmi2ycnJzM7Oyrc0T3NNTk4eKDNK+00eAAAA4HhsFoe3l4Xn5+eHViA2/3jnt8mhytubaq2PJ3l8GLMAAADo39vf/vYD5UopuXDhwoHnyh9vnnYbtf0mf7D8pUuXDrwGAAAAAAA4GjsVh5PkzJkzQykQm3+889tm4rgfAAAAAAAAAAAAAAAGsVtxeNP2AvHy8rL5DZvfRsrbAAAAAAAAAAAAADTOfsXhTYMWiM0/3vltpbwNAAAAAAAAAAAAQKMctDi8qd8Csfm3bv6427W8XUr5k1v0+q9H+Q8IAAAAAAAAAAAAQHv0WxzedNCCsvm3dv642+vk7XILXwAAAAAAAAAAAADQl0GLw5v2Kyibf+vnj7sTe/zs3yape/z8FUk+d9vnZ5P8ZpLnk9yZ5DOSvHzjZzXJr29kAAAAuMVqrVlaWsrq6mqSpNPp5Pz58yll5/89rfxo5WmfxcXFkd1v8ofLAwAAAAAAR+ewxeFN2wvK22eZfzTzx92uJ2/XWt9Qa31wp1eSuSQfvxH9ySSvr7V+fK31z9Zav3Dj+vFJXp9kIeunbb8iyV/bWA8AAMAttLCwkNXV1UxNTWVqaiq9Xi9LS0vyDcnTPqO83+QPl6f91tbWcuXKlVy5ciVra2vyI56n3UZtv8kPNw8AAACwl+Xl5aEXh28+Ydr8o50/zvY6eXtHpZS7k/xskk9N8u211h/YLVtrfSzJV5dSPpDk/0jys6WUP1tr/YNBHxgAAID99Xq9TE1N5ezZs1vfraysyDckv1eWZhrl/SZ/uDztt7i4mGvXrm19np2dlR/hPO02avtNvr88AAAAwGFcvHgxSXL58uWhFoc3C8rmH8/8cbXrydt7+LYkn5bkF/cqbm9Xa/3BJL+Y5E9trAcAAAAAAAAAAAAAGCt9n7ydZDpJTbLY57r3JfniJDNJvmeA+wIAAHBA3W73JSfFrqyspNPpyDckT/uM8n6TP1ye9puZmdnxvfxo5mm3Udtv8v3lr169uu8aAAAAgN1cvnw5STI3N5f5+fmhnf68vLycubk5849p/rgapLz96RvXP+hz3X++aT0AAAC3yPT0dBYWFrYKiN1uN9PT0/INydM+nU5nZPeb/OHytN/k5GRmZ2flG5Kn3UZtv8kPNw8AAACwl82y8Pz8/NAKxJvF5O2zzD+6+eNskPJ22bh2+1z3mTetBwAA4BYppeTChQvyDc1funTpwGtphlHeb/KHywMAAAAAAEfnzJkzQykQ71RMNv/o5o+7iQHWPJ31AvbXl1LuOMiCjdzXJ6kb6wEAAAAAAAAAAACgL9sLxMvLy32v362YbP7RzR93g5S337dx7SR5Xynl4/cKl1JekeQnk3zGxlcLA9wTAAAAAAAAAAAAAAYuEO9XTDb/aOaPu0HK2/NJfmvj/ZuS/EYp5R+WUr60lHJvKeWTN65fWkq5lOQ3knzZRv63kvzjwz40AAAAAAAAAAAAAOOr3wLxQYvJ5t/6+eOu7/J2rfWPknxpkt9NUpLcneQ7k/x81ovav7Nx/fkk/3OSezZyv5PkTbXWPx7KkwMAAAAAAAAAAAAwtg5aIO63mGz+aMxvq0FO3k6tdTXJa5L8SJIXs17O3u31YpJ3JfmcjXUAAAAAAAAAAAAAcGj7FYgPWxw2/3jnt9GJQRfWWv8wyTeWUv5mki9P8rokn5JkMsla1k/mXk7ycK31Pw3hWQEAANjFpUuXkiSdTifnz59PKWXHXK01S0tLWV1dlW9AnnYbtf0mf7A8AAAAAAAwerYXiLeXhIdVHDb/eOe3zUAnb29Xa/1PtdZ311q/pdY6XWt948b1W2qtlxW3AQAAbr2pqalMTU2l1+vtWS5cWFjI6uqqfEPytNuo7Tf5g+Vpr7W1tVy5ciVXrlzJ2tqafMvyNNco7B/54eYBAAAAbpWbT4AednHY/OOd3yYDn7wNAADA6Dh79uzW+5WVlV1zvV4vU1NT8g3J026jtt/kD5b3O9tei4uLuXbt2tbn2dlZ+Rblaa7FxcVj3z/yfh8BAACA5tgsEF+8eDFJcvny5aEWh80/3vltceiTtwEAAAAAAAAAAAAA2J+TtwEAAFrg4YcfTrJ+amyn09k11+12X3JqrPxo52m3Udtv8v3laZ+ZmZkd38u3I09zjcL+kR9uHgAAAOBWWl5eztzcXC5fvpwkmZuby/z8/NBOfzb/eOe3hfI2AABAC2wWCrvdbqanp3fNTU9PZ2FhQb4hedpt1Pab/MHyvV5v1wzNNjk5mdnZWfmW5mmuycnJA2VGab/JAwAAAByPzeLw9rLw/Pz80ArE5h/v/DZR3gYAAGiBt7/97QfKlVJy4cKFA8+VP9487TZq+03+YPlLly4deA0AAAAAAHA0dioOJ8mZM2eGUiA2/3jnt83EcT8AAAAAAAAAAAAAAAxit+Lwpu0F4uXlZfMbNr+NlLcBAAAAAAAAAAAAaJz9isObBi0Qm3+889tKeRsAAAAAAAAAAACARjlocXhTvwVi82/d/HGnvA0AAAAAAAAAAABAY/RbHN500IKy+bd2/rhT3gYAAAAAAAAAAACgEQYtDm/ar6Bs/q2fP+5OHPcDAAAAMHy11iwtLWV1dTVJ0ul0cv78+ZRS5BuQp30WFxdHdr/JHy4PAAAAAAAcncMWhzdtLyhvn2X+0cwfd07eBgAAaKGFhYWsrq5mamoqU1NT6fV6WVpakm9InvYZ5f0mf7g87be2tpYrV67kypUrWVtbkx/xPO02avtNfrh5AAAAgL0sLy8PvTh88wnT5h/t/HG268nbpZTZW3XTWuuVWzUbAACApNfrZWpqKmfPnt36bmVlRb4h+b2yNNMo7zf5w+Vpv8XFxVy7dm3r8+zs3v9vU/njzdNuo7bf5PvLAwAAABzGxYsXkySXL18eanF4s6Bs/vHMH1e7lreTvDtJvQX3rEmUtwEAAAAAAAAAAACAsbJXeTtJypE8BQAAAEPV7XZfclLsyspKOp2OfEPytM8o7zf5w+Vpv5mZmR3fy49mnnYbtf0m31/+6tWr+64BAAAA2M3ly5eTJHNzc5mfnx/a6c/Ly8uZm5sz/5jmj6u9yttft8/aNyf5yo33H0zyS0meTvJ8kjuTfGaSv5jk/qyftv1TSX7mMA8LAADAwUxPT2dhYWGrgNjtdjM9PS3fkDzt0+l0Rna/yR8uT/tNTk5mdnZWviF52m3U9pv8cPMAAAAAe9ksC8/Pzw+tQLxZTN4+y/yjmz/Odi1v11ov7/azUsrfyHpx+5kk31hr/fk9sl+W5F0b+X9Xa/3fB39cAAAADqKUkgsXLsg3NH/p0qUDr6UZRnm/yR8uDwAAAAAAHJ0zZ84MpUC8UzHZ/KObP+4m+l1QSvlzSb4v6yds/4W9ittJUmv9l0nekOSPklwqpfhvCgAAAAAAAAAAAIC+bS8QLy8v971+t2Ky+Uc3f9z1Xd5O8q0b6/5ZrXX1IAs2cj+S5LYk3zbAPQEAAAAAAAAAAABg4ALxfsVk849m/rg7McCaz09Sk/Rbff/VrBe3v2CAewIAALCL22+/PZcuXTrux2CIbr/99uN+BAAAAAAAABhp2wvE+5WNk4MXk82/9fMvXry47/w2G6S8/Ukb135P7d7Mv2qAewIAALCLj370o3nta1+bJHnd6153oDWPPfaY/Ajnf/iHf/hAcwAAAAAAAGCcHbRA3G8x2fzRmN9W/Rawk+QPN66f3+e6zRO3nx3gngAAAOzh6tWruXr1amqt+2ZrrfINygMAAAAAAAC7214gXl5e/pifH7Y4bP7xzm+jQU7efizJlyf52lLKO2qtv77fglLK5yS5mKQm+dj/ZgAAADiUkydPJkl6vV46nU5KKTvmaq3p9XryDcnTbrXWLC0tZXV1NUnS6XRy/vz5PfeP/PHnAQAAAACA0bPbCdDDKg6bf7zz22aQ8vY/zXp5+/Ykv1RK+fYk/2fd4biwsv5vu/5ykn+c5FTWy9sPDf64AAAA7OTFF19MkjzyyCOZmJjIXXfdlQceeCD3339/kuTJJ5/M448/nueeey43btzIjRs35Ec4z3hYWFhIr9fL1NRUkmRlZSVLS0uZmZmRH+E87bW2tpbFxcUkyczMTCYnJ+VblKe51tbWjn3/yPt9BAAAAJrh5gJxkqEWh80/3vlt0nd5u9b6c6WUK0lmk3x8kstJ/lEp5VeSPJ3kj5J8XJLPTPIXkrwqyeaRRVdqrT8/hOcGAABgBzdu3EgpJadOnUq32936vtvt5qmnnsqzzz67VRyWH90842GzOHz27Nmt71ZWVuRHPL9XhmZbXFzMtWvXtj7Pzs7KtyhPcy0uLh77/pH3+wgAAAA0x2aB+OLFi0mSy5cvD7U4bP7xzm+LiQHXfX2SH954X5J8YpILSf52kr+/cb2Qlxa3fyjJNwz8pAAAAOyrlJLTp0/n3LlzOXny5Nb3J0+ezLlz53L69Oms/yVJ8qOcBwAAAAAAAKCd+j55O0lqrTeSfEsp5T1JvjPJm5LcvkP0o0l+Psn311r/3cBPCQAAwIHUWnPPPffkxImP/ePeiRMncvfdd+eZZ56Rb0Ce9ut2uy85xXllZSWdTke+IXnaZ2ZmZsf38u3I01yjsH/kh5sHAAAAuJWWl5czNzeXy5cvJ0nm5uYyPz8/tNOfzT/e+W1xqH87XGv9QJIPlFJuT/I5ST4lyWSStSS/m+T/rrV+9NBPCQAAwJ7uuuuuJMnzzz+f69ev75q7fv16JiYmcuedd8o3IE+7TU9PZ2FhYasQ3O12Mz09LT/i+V6vt2uGZpucnMzs7Kx8S/M01+Tk5IEyo7Tf5AEAAACOx2ZxeHtZeH5+fmgFYvOPd36bDOVor42C9mPDmAUAAED/3vrWt6bWmqeffjpPPPHErrmJiYk8+OCD6Xa78g3I026llFy4cEG+YflLly4deA0AAAAAAHA0dioOJ8mZM2eGUiA2/3jnt42/lxkAAKAFSikppeS+++7Lvffem1prSikvydRa8+Y3vzm33Xbb1hr50c0DAAAAAAAA+9utOLzpsAVi8493fhtNHPcDAAAAMFy33XbbjkXgUspWcVh+9PMAAAAAAADA3vYrDm/aXiBeXl42vyHz2+pQ5e1SyslSyueXUt5WSvmuUsrfO8hrWA8PAAAAAAAAAAAAwPg5aHF4U78FYvNv3fxxd2KQRaWUk0n+TpJvTfIJA4z43kHuCwAAQH8ee+yxJMnrXvc6+QblAQAARtmpU6fy3ve+N0m2rgclP5r5U6dO9TUHAADguPVbHN60vUC811rzb+38ixcvHnhNG/Vd3i6l3JbkZ5O8cfOrPkfUfu8JAABA/2qtuXr1apLkta99bUrZ+49v8qOTBwAAGGUvvPBC3v3udw997gc/+MH80A/9UP7qX/2r+ezP/mzzj3D+137t1w51HgAAwK00aHF4034FZfNv/fxxN8jJ29+U5Es23v/XJD+R5JeTfDjJC0N6LgAAAA6h1pper5eTJ08mSXq9Xjqdzq4FYvnRyr/44os75miuxcXFrK6uJkk6nU7Onz+/535YWlqSb0geAIDhaHLxuQ3zAQAAmuKwxeFNuxWUzT+a+eNukPL212xc15J8Ua3V3+kMAAAwIp588sk8/vjjee6553Ljxo3cuHEjSfLII49kYmIid911Vx544IHcf//98iOcp31WV1czNTWVJFlZWcnS0lJmZmZ2zC4sLKTX68k3JE/7ra2tZXFxMUkyMzOTyclJ+RHO026jtt/k+8vDXppefG7DfAAAgFG3vLycJEMtDt9cUDb/aOePs0HK2/cnqUkeUtwGAAAYLd1uN0899VSeffbZlxSBb9y4kVJKTp06lW63Kz/iedpnamoqZ8+e3fq8srKya3azOCzfjDztt7i4mGvXrm19np2dlR/hPO02avtNvr887KYNxec2zAcAABh1Fy9eTJJcvnx5qMXhzYKy+cczf1xNDLDm5Mb16jAfBAAAgMM7efJkzp07l9OnT6eUsvV9KSWnT5/OuXPncvLkSfkRzwMAAIyDthSf2zAfAAAAODqDnLz9oST3JTk15GcBAABgCE6cOJG77747zzzzzNZ3tdbcc889OXHiY/8YKD96edpn+8nNKysr6XQ6u2a73a58g/K038zMzI7v5UczT7uN2n6T7y9/9aozgXipNhWfzQcAALj1Ll++nCSZm5vL/Pz80E5/Xl5eztzcnPnHNH9cDVLe/vkkfzrJn0vyo8N9HAAAAIbh+vXrmZiYyJ133pkkef7553P9+nX5huSfe+65XbM0U6fT2SoEd7vdTE9P75qdnp7OwsKCfEPytN/k5GRmZ2flG5Kn3UZtv8kPN894aXox2XwAAICjt1kWnp+fH1qBeLOYvH2W+Uc3f5wNUt6eT/L1SS6WUr6/1vqbQ34mAAAADmliYiIPPvhgut1uaq15+umn88QTT8g3JP+Od7xj1yzNdOHChQNnSynyDcoDANCfpheTzQcAADheZ86cGUqBeKdisvlHN3/c9V3errV+qJTyliTvS/KLpZSvqbU+OvxHAwAAYBC11rz5zW/ObbfdlmS9iHjffffl3nvvTa01pRT5Ec8DAAC0UdOLyeYDAACMhsMWiHcrJpt/dPPH3US/C0opfy/J65M8kuTVST5QSrlaSvnBUsp3l1L+3n6vIf8zAAAAsE0pZasIvN1tt922YzFYfjTzAAAAbdL0YrL5AAAAo2V7gbifMvB+xWTzj2b+uOu7vJ3ku5P8L0m+IklNUpL8d0n+SpK/u/Gz/V4AAAAAAADAGGh6Mdl8AACA0dRvgfigxWTzb/38cTdIeTtZL2xvvm7+vN8LAACAIXvsscfy2GOPybc0DwAA0FRNLyabDwAAMNoOWiDut5hs/mjMb6tBytsPHvL1Fw/91AAAALzE1atXc/Xq1dRa983WWuUblAcAAGiqpheTzQcAAGiG/QrEhy0Om3+889voRL8Laq3vvxUPAgAAwOBOnjyZJOn1eul0Oill57/4qNaaXq8n35A87VZrzdLSUlZXV5MknU4n58+f33P/yB9/HgCAg2l6Mdl8AACAZtleIN5eEh5Wcdj8453fNn2XtwEAABg9L774YpLkkUceycTERO6666488MADuf/++5MkTz75ZB5//PE899xzuXHjRm7cuCE/wnnGw8LCQnq9XqamppIkKysrWVpayszMjPwI52mvtbW1LC4uJklmZmYyOTkp36I8zbW2tnbs+0fe7yP9a3ox2XwAAIBmurlAnGSoxWHzj3d+myhvAwAAtMiNGzdSSsmpU6fS7Xa3vu92u3nqqafy7LPPbhWH5Uc3z3jYLA6fPXt267uVlRX5Ec/vlaHZFhcXc+3ata3Ps7Oz8i3K01yLi4vHvn/k/T7Sn6YXk80HAABots0C8cWLF5Mkly9fHmpx2Pzjnd8WE8f9AAAAAAxPKSWnT5/OuXPncvLkya3vT548mXPnzuX06dMppciPeB4AAKCJml5MNh8AAAA4CkM5ebuU8sokn5rk5Ulu2y9fa/23w7gvAAAAL1VrzT333JMTJz72j3snTpzI3XffnWeeeUa+AXnar9vtvuQU55WVlXQ6HfmG5GmfmZmZHd/LtyNPc43C/pEfbp72anox2XwAAIB2WF5eztzcXC5fvpwkmZuby/z8/NBOfzb/eOe3xcD/driU8vIk357kf0pybx9L62HuCwAAwMe66667kiTPP/98rl+/vmvu+vXrmVfQdnAAACAASURBVJiYyJ133infgDztNj09nYWFha1CcLfbzfT0tPyI53u93q4Zmm1ycjKzs7PyLc3TXJOTkwfKjNJ+k2ccNb2YbD4AAEA7bBaHt5eF5+fnh1YgNv9457fJQCXqUspnJfn5JJ+epOwTBwAA4BZ761vfmlprnn766TzxxBO75iYmJvLggw+m2+3KNyBPu5VScuHCBfmG5S9dunTgNQAA46DpxWTzAQAA2mGn4nCSnDlzZigFYvOPd37b9F3eLqWcSvKzSV698dW/TfJokr+Z9VO135vkQ1kvdr8hyemN7xeT+LtlAQAAboFSSkopue+++3Lvvfem1ppSXvq/ta215s1vfnNuu+22rTXyo5sHAAAYdU0vJpsPAADQDrsVhzcdtkBs/vHOb6OJAdZ8fZJ7s17I/hu11jfUWv/2tp//i1rrd9VavzrJpyX5jiQvJHlTkl+ttX7PYR8aAACA3d122207FoFLKVvFYfnRzwMAAIyypheTzQcAAGiH/YrDm7YXiJeXl81vyPy2GqS8/RUb19+otX7/XsFa64u11n+c5KuT3Jnkx0opnzbAPQEAAAAAAIAR0eRisvkAAADtcNDi8KZ+C8Tm37r5426Q8vbnZP3U7Z846Mxa688m+bkkn5DkrwxwTwAAAAbw2GOP5bHHHpNvaR4AAOC4NLWYbD4AAEA79Fsc3nTQgrL5t3b+uBukvP3Kjet/uOn7P9m4ftwu6x5OUpJ8+QD3BAAAoE+11ly9ejVXr15NrVW+QXkAAIBR18RisvkAAADtMGhxeNN+BWXzb/38cXdigDV/kuRkkmdv+v65JK9I8sm7rPvDjeufGuCeAAAA9KHWml6vl5MnTyZJer1eOp1OSinyDci/+OKLO+ZorsXFxayuriZJOp1Ozp8/v+d+WFpakm9IHgCA4Wh68bnp8wEAAJrisMXhTdsLyttnmX8088fdIOXtZ5K8Oskn3PT9byd5TZLP3WXdZ2xcXzbAPQEAADiAJ598Mo8//niee+653LhxIzdu3EiSPPLII5mYmMhdd92VBx54IPfff7/8COdpn9XV1UxNTSVJVlZWsrS0lJmZmR2zCwsL6fV68g3J035ra2tZXFxMkszMzGRyclJ+hPO026jtN/n+8rCXphef2zAfAABg1G2eAD3M4vDNBWXzj3b+OBukvL2S9fL2n77p+8eSPJDkXCnllbXWP9j8QSnl9iTfsPHxQwPcEwAAgAPodrt56qmn8uyzz76kCHzjxo2UUnLq1Kl0u135Ec/TPlNTUzl79uzW55WVlV2zm8Vh+Wbkab/FxcVcu3Zt6/Ps7Kz8COdpt1Hbb/L95WE3bSg+t2E+AADAqLt48WKS5PLly0MtDm8WlM0/nvnjamKANR9IUpJ84U3fv2fjeleSXyylvKmUcl8p5cuSvD/rJ2/XJP9y0IcFAABgbydPnsy5c+dy+vTplFK2vi+l5PTp0zl37lxOnjwpP+J5AACAcdCW4nMb5gMAAABHZ5CTt382yT9M8tpSyqfXWv9DktRaf6mU8kiSNyb5nCQP77D2P2+sBQAA4BY5ceJE7r777jzzzDNb39Vac8899+TEiY/9Y6D86OVpn+0nN6+srKTT6eya7Xa78g3K034zMzM7vpcfzTztNmr7Tb6//NWrV/ddw3hpU/HZfAAAgFvr1KlTeeGFF5L8txO4bxXzj2b+y172sqHMaaq+y9u11qdKKReTfNzGa7vzSd6X5It2WPrhJF9Va/1w308JAABAX65fv56JiYnceeedSZLnn38+169fl29I/rnnnts1SzN1Op2tQnC328309PSu2enp6SwsLMg3JE/7TU5OZnZ2Vr4hedpt1Pab/HDzjJemF5PNBwAAOFovvPBCfvVXf3XHn73zne9MkrztbW870Cz50ci/613vOlC+rQY5eTu11h/d5ftnk7yxlPKFSb44yauS/FGSx5Is1Vo/MuiDAgAAcHATExN58MEH0+12U2vN008/nSeeeEK+Ifl3vOMdu2ZppgsXLhw4W0qRb1AeAID+NL2YbD4AAABwWAOVt/dTa/1Akg/citkAAADsrdaaN7/5zbntttuSrBcR77vvvtx7772ptaaUIj/ieQAAgDZqejHZfJri1KlTmZmZ2Tf33ve+t6+58seTv/322/uaCwAAjL5bUt4GAADg+JRStorA2+30nfzo5gEAANqk6cVk82mSF154Ie9+97uHNq/p+7Pp87/2a7926DMBAJrone98547fv+td7+prjnyz8m01cdwPAAAAAAAAALRX04uT5jPOmr4/2zAfAABoHydvAwAAtMBjjz2WJHnd614n38I8AABAU7WhOGk+46rp+7Mt8wEAWPe2t73tUD+XH638uJ/A7eRtAACAFrh69WquXr2aWuu+2VqrfIPyAAAATdWW4qT5jKOm7882zQcAANrHydsAAAAtcPLkySRJr9dLp9NJKWXHXK01vV5PviF52q3WmqWlpayuriZJOp1Ozp8/v+f+kT/+PAAAB9Om4qT5jJum70/zAQCAUae8DQAA0AIvvvhikuSRRx7JxMRE7rrrrjzwwAO5//77kyRPPvlkHn/88Tz33HO5ceNGbty4IT/CecbDwsJCer1epqamkiQrKytZWlrKzMyM/Ajnaa+1tbUsLi4mSWZmZjI5OSnfojzNtba2duz7R97vI/1rerHRfMZZ0/en+QAAQBOMfXm7lPIrSf7CAEvP1Vp/bp/ZX5rkLyX5giSflOTjkvzHJE8neTjJj9Zaf6+PZ51IMp3kK5O8Psmrktye5PeSfDDJzyb5sVrrs33/0wAAAK1w48aNlFJy6tSpdLvdre+73W6eeuqpPPvss1vFYfnRzTMeNovDZ8+e3fpuZWVFfsTze2VotsXFxVy7dm3r8+zsrHyL8jTX4uLise8feb+P9KfpxUbzGWdN35/mAwAATTFx3A/QRqWUV5dSfjnJv0rytiSfneQTkpxK8mlJ3pDkHyX5jVLKtx5w5ucmuZrkJ5N8TZJukpcnuSPJpyd5U5J/sjHz/DD/eQAAgOYopeT06dM5d+5cTp48ufX9yZMnc+7cuZw+fTqlFPkRzwMAADRR04uN5jPOmr4/zQcAAJpk7E/eHrZSymcm+TdZL2nv5+VJfqCU8qm11r+1x8zXJ/mFJK84wMxXJfmJUsrdtdaHDvLMAABAe9Rac8899+TEiY/9496JEydy991355lnnpFvQJ7263a7LznFeWVlJZ1OR74hedpnZmZmx/fy7cjTXKOwf+SHm6e9ml5sNJ9x1vT9aT4AANA0/u3wx1pL8tQBcn948xellBNJ3pudi9u/l+T3s35i9s3Hqf3NUspyrXVph5kvT/K+7Fzc/lCS55Pcl5eeol6S/GAp5Wqt9eoB/lkAAICGu+uuu5Ikzz//fK5fv75r7vr165mYmMidd94p34A87TY9PZ2FhYWtQnC328309LT8iOd7vd6uGZptcnIys7Oz8i3N01yTk5MHyozSfpNnHDW92Gg+46zp+9N8AACgiZS3P9av/f/s3X98XHde3/vXdyRZW1tiHWyxAdMtUzMGXGFYsJM2wXEMde9yvcJI1N5tE9RQCJeYNoU2uWlxH74lF9+iTeByQ3FuSBay223ZjbZSIWXBeEOj7E3axCoGd+ziynRuabNV1N0m+BexvZ5v/9CPleUZ2RpJ1vmeeT0fDz00Oud9PnO8+x0rst76KsZ4b4PX7gc+MOdYBH4MeDbGGEMIXwv8OrBtTu6XQgi/GWO8POf4PwI2zDn2LvDhGONvAIQQvgn4LPDnZ2VagGeA72zwzyJJkiQpIffddx8xRs6cOcPJkyfr5gqFAjt37qRUKplPIK98CyGwb98+84nlBwYGbvoaSZKkZpB6sdH5amapr0/nS5IkSUqV5e2l9VCNY5+KMf7y9Acxxv8WQugH/sOc3NcCvcCnpw+EEN4D/FCNmf/3dHF7aubpEMJ+4Lfn5L4jhHBnjPH1Bf45JEmSJCUmhEAIgU2bNrFx40ZijIQQrsnEGNmzZw8tLS0z15jPbl6SJEmSsi71YqPz1cxSX5/OlyRJkpSyuuXtqYLxsogxfmK5Zq+UEMK3A99c49Q/n3sgxviHIYTfA75jzqm/xqzyNvBBYO3NzASOAl8E1teYaXlbkiRJaiLT5eC5Qgg1z5nPZl6SJEmSsiz1YqPz1cxSX5/OlyRJak7PPvtszePPPffcguaYTyufV/PtvP08EJfhOSOQ5fL25hDCMeAbgQ7gLPAmkwXoQeBojLHW/y531pn37+ocH+X68va2m5j5p8CpuQdjjNWpQvhfucFMSZIkSZIkSZIkaVFSLjY6X80s9fXpfEmSJEl5MF95G6AZf2dz19TbtK+eevtW4EeA0RDC/THG03Ou+7Yas64A43We57/WOPZ1IYT1McYvzjPzzRhjdQEza82QJEmS1CSOHTsGwLZtN/dzneazkZckSZKkrEu12Oh8NbPU16fzJUmSmtuDDz64qPPms5Vv9h245ytv/9ANrt0DfP/U4/8AvAScAS4Aa5jcufq7gc1M7rb9L4HfWMzNZsRW4N+EELbHGE/OOr6+RvbtOrt0A3ypzvH1wBdnPZ7rf8xzb7VmrgkhvCfG+O4810mSJEnKoRgjo6OjAGzdupUQ5v/5XPPZyUuSJElS1qVYbHS+mlnq69P5kiRJkvKkbnk7xvjxeudCCI8yWdweB34kxvjZebLfCzw3lX81xvjzjd/uLTEO/Hcmd9v+OmrvPn4bMBhC+NYY49WpY++tkbs0z/PUO7d21uOlnFlzB/AQwo8CPwrw/ve/f57RkiRJklISY6RSqdDW1gZApVKhWCzWLRCbz1b+ypUrNXNK19DQEGNjYwAUi0X27t0773oYHh42n0hekiRJSyP14mTq85Vvqa9P50uSJEnKm/l23q4phPAXgX/M5A7bO2KMY/PlY4y/FUK4F/g9YCCE8P/FGN9o5GaXyVng48CLwMsxxpndq0MIXwX8JPD3gffMue5bgL8KfHqe2fN9V6/euXo7dS/LzBjjLwO/DLB169YbPbckSZKkjDt16hQnTpzg3LlzVKtVqtUqAEePHqVQKNDZ2cmWLVvYvHmz+QznlT9jY2N0d3cDUC6XGR4epq+vr2Z2cHCQSqViPpG88u/8+fMMDQ0B0NfXR0dHh/kM55VvWVtv5heWl+aTenEyD/OVX3lYn86XJEmSlDcLLm8DfwsoAB+7UXF7WoxxLITwK8Dfnnr7wQaed7l8f4yx5nfHY4xngZ8OIfwh8KkakQ/xlfL2n9Q4v2qe522vc/xP6jxeqpmSJEmScqxUKnH69GnOnj17TRG4Wq0SQqC9vZ1SqWQ+43nlT3d3N7t37575uFwu181OF4fNp5FX/g0NDXH8+PGZj/v7+81nOK98y9p6M7+wvFRP6sXJvMxXPuVlfTpfkiRJUt4UGrjmbiZ3cl7o7tmvT73/rgaec9nUK27PyXwaeLPGqW+a9fiLNc5/daj/O3XX1Tn+xTqPb3RdvXMXYozvznONJEmSpBxpa2ujp6eHrq4uZn85EkKgq6uLnp4e2trazGc8L0mSJEnNIPXiZJ7mK3/ytD6dL0mSJClvGtl5+/ap9wstfk/n39fAc2bBHwMb5hxbO+vxH9S4phX4WuALNc792RrHvhBjnF3Y/gPge+dkNoQQWmKMV29yZq37kiRJkpRjra2trFu3jvHx8ZljMUbWr19Pa+v1Xwaaz15e+TN75+ZyuUyxWKybLZVK5hPKK//6+vpqPjafzbzyLWvrzfzC8qOjoze8Rs0l9eKk85V1Ka8f50uSJEnKu0bK2+8AX8PkDtyfXMB10ztun23gObPg/TWO/Y9Zj1+vcR7gO6ld3v7OGsfm7mZea+Z7gM3Av599MIRQAD5wEzMlSZIkNYGJiQkKhQJr1qwB4MKFC0xMTJhPJH/u3Lm6WaWpWCzOFIJLpRK9vb11s729vQwODppPJK/86+jooL+/33wieeVb1tab+aXNq7mkXpx0vlKQ6vpxviRJkqRm0Eh5+xjwIeCBEMIzMcbfv9EFIYRvA/4GEMlQmTiE8LeBUzHGl26Q+wjX77oNcGr6QYzx90MIfwh885zMXwdenDPvm6ldtP61OR//NpNl+bVzjv914B/MObYLWHcTMyVJkiQ1gUKhwM6dOymVSsQYOXPmDCdPnjSfSP6ZZ56pm1Wa9u3bd9PZEIL5hPKSJElamNSLk85XKlJcP86XJEmS1CwaKW//MpPl7VXASyGEvwP8sxhjnBsMIQQmi8b/D9DOZHn7/238dpfcdwJPhRBGgY8BvxVj/M/TJ0MIncBPcn1Retpn5nz8NJN/1tk+HEL4XeC5GGMMIXwd8E9rzPoC8C9nH4gxvhtC+NWpe5jtJ0II/ybG+BtT9/nNU88917+LMWamLC9JkiTp1ogxsmfPHlpaWoDJIuKmTZvYuHEjMUYmv1Qzn+W8JEmSJOVR6sVJ56uZpb4+U58vSZIkKV8WXN6OMf6rEMIngH4md4T+OPBECOFl4AxwEVgNfCOwA3gfMP2d50/EGD+7BPe91LZOvRFC+O/AW0z+2TbwlXuf65Uaf5bDwANcu6t2YLLw/n+GEL4ElIC2GvP+Vozxco3j/wjYx7U7f78H+PUQwn8BLgCbgMKc664CD9W5d0mSJEk5FkKYKQLPVuuY+ezmJUmSJClPUi9OOl/NLPX1mfp8SZIkTXr22WdrHn/uuecWNMd8Wvm8amTnbYC/yWRp+MeYLCd/DZMF41qmy8+HgYcbfL5bqWvqbT6ngQ/PPRhj/HIIYR/wr4Gvn3P6fVNvtfxsjHG41okY49kQwg8AR4D3zjn9Z+vMi8DfjjEeq3NekiRJkiRJkiRJuiVSL046X80s9fWZh/mSJEmS8qeh8naMsQr8eAjhU8DfAz4IrKoRvQx8Fvi5GOOrDd/l8jkGfB9w203mI/AJ4CdjjG/XDMR4JoRwD/ArwL03mHcOOBBj/MV5nzTG10MIO6dmfvsNZr4FPBxjfOEGOUmSJEk5cuzY5M9ubtu2zXwO85IkSZKUqjwUJ52vZpX6+szLfEmSJE168MEHF3XefLbyzb4Dd6M7bwMQY/w88PkQwirg24CvAzqA88AXgD+IMV5e9F0ukxjjL4UQfhnYwWTR+juAEpM7ia8B3gXeBk4BrwL/NMZYuYm5FWBnCOF/Af4qsB24HfgzwBeBMSZL7R+PMb51k/d6PITwnUAf0AvcweRO3m3Af5+6xxen7vHszcyUJEmSlB+jo6MAbN26lRDCvNkYo/mE8pIkSZKUqrwUJ52vZpT6+szT/IGBgSWfL0mSJGllLaq8PW2qoH1sKWbdajHGK8Dnpt6WevYR4MgSzqsCn5l6kyRJkqQZbW1tAFQqFYrFYt1CcIyRSqViPpG88i3GyPDwMGNjYwAUi0X27t077/oxv/J5SZIk3Zw8FSedr2aT+vp0viRJkqSsW5LytiRJkiRpZV25cgWAo0ePUigU6OzsZMuWLWzevBmAU6dOceLECc6dO0e1WqVarZrPcF7NYXBwkEqlQnd3NwDlcpnh4WH6+vrMZziv/Dp//jxDQ0MA9PX10dHRYT5HeaXr/PnzK75+zPt61MKlXmx0vppZ6uvT+ZIkSZJSsCTl7RDC+4FvAW4DVsUYP7EUcyVJkiRJC1OtVgkh0N7eTqlUmjleKpU4ffo0Z8+enSkOm89uXs1huji8e/fumWPlctl8xvPzZZS2oaEhjh8/PvNxf3+/+Rzlla6hoaEVXz/mfT1qYVIvNjpfzSz19el8SZIkSakoLObiEMKPhhD+EKgAnwX+GfCrNXI/FUL4nRDCryzm+SRJkiRJ8wsh0NXVRU9PD21tbTPH29ra6OnpoaurixCC+YznJUmSJClFqRcbna9mlvr6dL4kSZKklDS083YIoQMYBr57+tCs07HGJf8W+BkghhB+LsZ4spHnlSRJkiTNL8bI+vXraW29/su91tZW1q1bx/j4uPkE8sq/Uql0zS7O5XKZYrFoPpG88qevr6/mY/P5yCtdWVg/5pc2r/xKvdjofDWz1Nen8yVJkiSlptHvDv8a8D1Tj/8T8GngNuDHaoVjjL8bQvgC8LXAhwDL25IkSZK0hDo7OwG4cOECExMTdXMTExMUCgXWrFljPoG88q23t5fBwcGZQnCpVKK3t9d8xvOVSqVuRmnr6Oigv7/ffE7zSldHR8dNZbK03syrGaVebHS+mlnq69P5kiRJklK04PJ2COF/BXYzucP2J4AHY4xfDiHsoU55e8pR4G8A3wUMNHCvkiRJkqQ67rvvPmKMnDlzhpMn6/+8bKFQYOfOnZRKJfMJ5JVvIQT27dtnPrH8wID/rCVJkjRb6sVG56uZpb4+nS9JkiQpVY3svD29fcJp4EdijFdv8ro/mHrvVx2SJEmStMRCCIQQ2LRpExs3biTGSAjhmkyMkT179tDS0jJzjfns5iVJkiQp61IvNjpfzSz19el8SZIkSSlrpLz9l5jadXsBxW2At6bev6+B55QkSZIk3aTpcvBcIYSa58xnMy9JkiRJWZZ6sdH5amapr0/nS5IkNadnn3225vHnnntuQXPMp5XPq0ID13zN1PszC7zuytT7VQ08pyRJkiRJkiRJkqSMSLnY6Hw1s9TXp/MlSZIk5UEjO2+/y2QBu32B190+9f7tBp5TkiRJktSAY8eOAbBt2zbzCeUlSbfGqlWrePjhh1f6NrSEVq1y7xBJulVSLTY6X80s9fXpfEmSpOb24IMPLuq8+Wzlm30H7kbK218Avgr4Cwu87p6p9/+pgeeUJEmSJC1QjJHR0VEAtm7dSgjBfCJ5SdKtcfnyZWCyfLZhw4Zrzr355pscPny45nXms5uf/v9UkrT8Uiw2Ol/NLPX16XxJkiRJedJIeXsE+Bbgr4UQDsYYv3yjC0IIG4E9QAT+dQPPKUmSJElagBgjlUqFtrY2ACqVCsVisW6B2Hy28leuXKmZU7qGhoYYGxsDoFgssnfv3nnXw/DwsPlE8sqHw4cPc/DgQdrbJ3/Z4KVLl2aKw48++ihr164F4OLFixw6dMh8hvOSpHSlXpxMfb7yLfX16XxJkiRJedNIefsTwI8B7wd+Afhb84VDCF8D/AugDfgy8LEGnlOSJEmSdBNOnTrFiRMnOHfuHNVqlWq1CsDRo0cpFAp0dnayZcsWNm/ebD7DeeXP2NgY3d3dAJTLZYaHh+nr66uZHRwcpFKpmE8kr/Q98sgjPPnkk7zyyivs2rULgNdffx2AAwcOsHr16pns6tWrzWc8f+jQIZRf58+fZ2hoCIC+vj46OjrMJ5SX5pN6cTIP85VfeVifzpckSZKUNwsub8cY/20I4dPAh4GHQggl4OeB905nwuRWRN8E9AI/Caxjctftp2OM/2kpblySJEmSdL1SqcTp06c5e/bsNUXgarVKCIH29nZKpZL5jOeVP93d3ezevXvm43K5XDc7XRw2n0Ze6bvtttsAePXVV2fKwCMjIwDXFIfNp5lXvgwNDXH8+PGZj/v7+80nlJfqSb04mZf5yqe8rE/nS5IkScqbQoPX/TDwOhCAvwx8FvhVJgvaAO8CJ4GfAdZP5V4C/t5iblaSJEmSNL+2tjZ6enro6upi8udqJ4UQ6Orqoqenh7a2NvMZz0uSbr2WlpaZx1evXjWfs7wkKZtSL07mab7yJ0/r0/mSJEmS8mbBO28DxBgvhhB2AAPAQ8Cq2aeBtlkfXwZ+EfgHMcYvN3qjkiRJkqSb09rayrp16xgfH585FmNk/fr1tLZe/2Wg+ezllT+zd24ul8sUi8W62VKpZD6hvNJ38eJFAO69996ZY3fddRcjIyO88847rF271nxCeeVbX19fzcfm08iPjo7e8Bo1l9SLk85X1qW8fpwvSZIkKe8a3XmbGOPlGONPAt8A/ATwL4B/B/wR8PvAbwL/O/CNMcZHLW5LkiRJ0q0zMTFBoVCgs7OTzs5OCoUCExMT5hPJK3+KxSLlcplyuUypVGLv3r11s729veYTyit9hw4dAuCOO+6YObZjxw4AnnjiiZmyMMDbb79tPuN55VtHRwf9/f309/fT0dFhPmd5NZfUi5POVwpSXT/OlyRJktQMGtp5e7YY4zjw1NSbJEmSJCkDCoUCO3fupFQqEWPkzJkznDx50nwi+WeeeaZuVmnat2/fTWdDCOYTyisf9u/fT3t7+8zH7e3t7N+/n8OHD8+Uhc2nkZckZV/qxUnnKxUprh/nS5IkSWoWiy5vS5IkSZKyJcbInj17aGlpASaLiJs2bWLjxo3EGAkhmM94XpJ06xw8ePCaIvC0DRs2cPDgQd544w1efvllrl69yt13380999xjPsP5xx9//LpzkqTsSL046Xw1s9TXZ+rzJUmSJOWL5W1JkiRJypkQwkwReLZax8xnNy9JujVqFYFnn9u+fTvbt2+/6VnmVzYvScqu1IuTzlczS319pj5fkiRJk5599tmax5977rkFzTGfVj6vCit9A5IkSZIkSZIkSZLyK/XipPPVzFJfn3mYL0mSJCl/6u68HUL43WV6zhhj/J5lmi1JkiRJTenYsWMAbNu2zXwO85Kk5XXp0iVGRkZ47bXXaGlpYceOHdx55511d3I2n1ZekrSy8lCcdL6aVerrMy/zJUmSNOnBBx9c1Hnz2co3+w7cdcvbwL1AXOLnC8swU5IkSZKa3ujoKABbt24lhDBvNsZoPqG8JGl5vfnmm9cUIq5cucKRI0c4cuQI+/fvZ8OGDeYTykuSsiUvxUnnqxmlvj7zNH9gYGDJ50uSJElaWfOVt2GybD2f6SL2fLmbyUiSJEmSFqGtrQ2ASqVCsVisWwiOMVKpVMwnkle+xRgZHh5mbGwMgGKxyN69e+ddP+ZXPq/8mS4CP/roo6xduxaAixcvcujQIQ4fPszBgwdndnS+dOmS+YznJUnZkafipPPVZ99biQAAIABJREFUbFJfn86XJEmSlHV1y9sxxkK9cyGE9wK/AvQCfwz8EvAScAa4AKwBvhH4HuAh4BuAIeBvxhjPLtG9S5IkSZKmXLlyBYCjR49SKBTo7Oxky5YtbN68GYBTp05x4sQJzp07R7VapVqtms9wXs1hcHCQSqVCd3c3AOVymeHhYfr6+sxnOK98OnDgAKtXr575ePXq1TzyyCM8+eSTvPLKK+zatQuA119/3XzG88qf8+fP09HRccPM0NAQAH19feYznldzSL3Y6Hw1s9TXp/MlSZIkpeBGO29fJ4TQAvwG8F3Ap5ksZP/pnNhZ4PeA3wsh/CKTRe8PA+tCCN8TY6wu7rYlSZIkSbVUq1VCCLS3t1MqlWaOl0olTp8+zdmzZ2eKw+azm1dzmC4O7969e+ZYuVw2n/H8fBmla3YReNptt90GwKuvvjpTHh4ZGTGf8bzyZ2hoiP7+/htmjh8/PvOx+WznlX+pFxudr2aW+vp0viRJkqRULLi8DfwwsB04BfxgjPHL84VjjO+GEPqBbwPumbr+2QaeV5IkSZJ0AyEEurq66OnpobX1K1/ytbW10dPTw4svvshbb71FjNF8hvOSpOxoaWmZeXz16lXzGc8rX9ra2hgdHWV0dPSmrzGf3fyqVatueo7SlXqx0flqZqmvT+dLkiRJSkkj3xm+H4jAx29U3J4WY/xyCOFXgY8CP4jlbUmSJElaFjFG1q9fX7MI3Nrayrp16xgfHzefQF75VyqVrtnFuVwuUywWzSeSV7688847rF279ppjFy9eBODee++dOXbXXXcxMjJiPsN55cuVK1c4dOgQFy9e5NChQ3zwgx9k+/btAPzO7/wOIyMjPProozXXg/ls5pVvqRcbna9mlvr6dL4kSZKk1BQauOabpt7//wu87j/PuV6SJEmStEQ6Ozvp7OykUCgwMTFRNzcxMUGhUDCfSF751tvbS7FYpFwuUy6XKZVK7N2713zG88qnJ5544pry79tvv82hQ4cAuOOOO2aO79ixw3zG88qfLK838wvPK79SLzY6X80s9fXpfEmSJEkpamRrr86p91+zwOum853zpiRJkiRJC3bfffcRY+TMmTOcPHmybq5QKLBz505KpZL5BPLKtxAC+/btM59YfmBg4KavURr279/P4cOHa5Z/9+/fT3t7+8zH7e3t5jOeP3z48HXHlbYnn3wSyOZ6M7+wvPIr9WKj89XMUl+fzpckSZKUqkbK228Cfx74MPBLC7juw7OulyRJkiQtoRACIQQ2bdrExo0biTESQrgmE2Nkz549tLS0zFxjPrt5SdKtsWHDBg4ePMgbb7zByy+/zNWrV7n77ru55557apYNzaeVV/ruvffeZNabeV+PzSj1YqPz1cxSX5/OlyRJkpSyRsrbvw38OHB3COH/iDH+9I0uCCH8Q+C7gAh8toHnlCRJkiTdpOly8FwhhJrnzGczL0m6ddrb29m+fTvbt283n8O80rZr1655z2dtvZlXM0m92Oh8NbPU16fzJUmSmk97ezt33nnnvJnnnntuQTPNr2y+2X/4v5Hy9hPAA8Bq4GAIYTvwc8DLMcY/nQ6FEP4McC/wd4Hvnjp8AXhyEfcrSZIkSZIkSZIkaYWlXGx0vppZ6uvT+ZIkSc3p0qVLHD16dKVvQ0voRps25N2Cy9sxxj8OIfwg8Omp63dOvVVDCOPARSaL3bcDhanLAnAF+MEY439ZihuXJEmSJN3YsWPHANi2bZv5hPKSpFvn0qVLdXf4uHTpEiMjI7z22mu0tLSwY8cO7rzzTvMZziu/srjezC8sr/xJtdjofDWz1Nen8yVJkiTlRSM7bxNj/JchhO8GPgZsmjrcAmwAIpNl7dlOAz8cY3yt0RuVJEmSJC1MjJHR0VEAtm7dSghzv1Qzn9W8JOnWefzxx9m/fz8bNmy45vibb77J4cOHZz6+cuUKR44c4ciRI+YTyCtfsr7ezN9cXvmTYrHR+Wpmqa9P50uSJEnKk4bK2wAxxldDCJuBHqAX2AZ8HdABnAe+ALwBDAP/KsZYXfztSpIkSZJuRoyRSqVCW1sbAJVKhWKxWLdAbD5b+StXrtTMKV1DQ0OMjY0BUCwW2bt377zrYXh42HwieeXD4cOHOXjw4MwOspcuXZopHj766KOsXbsWgIsXL3Lo0CHzGc4rf7K83swvPC/NJ/XiZOrzlW+pr0/nS5IkScqbhsvbAFOF7F+fepMkSZIkrbBTp05x4sQJzp07R7VapVqd/Dnao0ePUigU6OzsZMuWLWzevNl8hvPKn7GxMbq7uwEol8sMDw/T19dXMzs4OEilUjGfSF5pa2trm/mBmccff7xm5oknnqh53Hw289M/CKX8eP311wE4cOAAq1evnjm+evVqHnnkEZ588kleeeUVdu3aZT7jeWk+qRcn8zBf+ZWH9el8SZIkSXmzqPK2JEmSJClbSqUSp0+f5uzZs9cUgavVKiEE2tvbKZVK5jOeV/50d3eze/fumY/L5XLd7HRx2HwaeaVturj92GOP1Tw/MDBwzXr4zd/8TcrlsvkM5/3tFfkzMjIC1C7/3nbbbQC8+uqrM+Vh89nNS/WkXpzMy3zlU17Wp/MlSZIk5U1hpW9AkiRJkrR02tra6OnpoaurixDCzPEQAl1dXfT09FyzI6X5bOYlSZI06erVqzfMtLS0mE8oL82WenEyT/OVP3lan86XJEmSlDfuvC1JkiRJOdPa2sq6desYHx+fORZjZP369bS2Xv9loPns5ZU/s3duLpfLFIvFutlSqWQ+obzSl9J6M3/j/NjYWN3zStNdd93FyMgI77zzDmvXrr3m3MWLFwG49957zSeQl+ZKvTjpfGVdyuvH+ZIkSZLyru7O2yGEX1mmt4/dyj+gJEmSJDWjiYkJCoUCnZ2ddHZ2UigUmJiYMJ9IXvlTLBYpl8uUy2VKpRJ79+6tm+3t7TWfUF7pS2m9mb9xXvmzY8cOAJ544omZsjDA22+/zaFDhwC44447zCeQl2ZLvTjpfKUg1fXjfEmSJEnNYL6dtx8A4jI97w8v01xJkiRJElAoFNi5cyelUokYI2fOnOHkyZPmE8k/88wzdbNK0759+246G0Iwn1Be6QshzHsuS+vN/I3zyp/29nb279/P4cOHZ8rCs+3fv5/29nbzieQlSL846XylIsX143xJkiRJzWK+8jbAzfxrd7xBbu755SqES5IkSZKAGCN79uyhpaUFmCwybdq0iY0bNxJjvK7YZD57eUmSJH3Fhg0bOHjwIG+88QYvv/wyV69e5e677+aee+65pjhsPtv5l19++bqsmk/qxUnnq5mlvj5Tny9JkiQpX+YrbxfnObcK+FmgFzgPfBJ4CTgDXADWAN8IfA9wH9AJDAOPAV9e9F1LkiRJkuoKIcwUgWerdcx8dvOSJEn6ivb2drZv38727dvNJ5q3vK3Ui5POVzNLfX2mPl+SJElS/tQtb8cY/3O9cyGEzwDfD7wCfCTGOF4jdgIYCiE8DnyKyaL31Rjjhxd3y5IkSZIkSZIkSZJSkXpx0vlqZqmvzzzMlyTdOqtWraKvr29B17zwwgvmM5qv9duiJCkr5tt5u6YQwkeAPuCPgd0xxgvz5WOMb4UQPgScAv5qCGFfjHFhf8tKkiRJkuZ17NgxALZt22Y+h3lJkqRm9corr3DnnXfW/YbrpUuXGBkZ4bXXXqOlpYUdO3aYz3BezSkPxUnnq1mlvj7zMl+SdOtcvnyZ559/ft5MXj6/NMP8Bx54YMmfX5KWyoLL28APARH42I2K29NijBdCCM8BPw38MGB5W5IkSZKW0OjoKABbt24lhDBvNsZoPqG8JElSMzty5AhHjhxh//79bNiw4Zpzb7755jWFpitXrpjPcF7NKUvFDedb3NbCpL4+8zR/YGBgyedLkhqTp88vzpekldVIeftbp97/4QKvOz3nekmSJEnSEmlrawOgUqlQLBbrFoJjjFQqFfOJ5JVvMUaGh4cZGxsDoFgssnfv3nnXj/mVzyufsrrezC9NXmk7cOAAhw4d4vDhwxw8eHBmR+dLly7NFIcfffRR1q5dC8DFixfNZzSvfGlvb1/QLnbLXTx0/uLnu2O+Zku9eOV8SdJySP3vf+dLUrY0Ut6+ber92gVe994510uSJEmSlsiVK1cAOHr0KIVCgc7OTrZs2cLmzZsBOHXqFCdOnODcuXNUq1Wq1ar5DOfVHAYHB6lUKnR3dwNQLpcZHh6mr6/PfIbzyqesrjfzS5NX2lavXs0jjzzCk08+ySuvvMKuXbsAeP3114HJcvfq1avNJ5JXfly6dImnnnrquuPnz59naGgIgL6+Pjo6OuadYz47+enfECWlXrxyviRpOaT+97/zJSl7GilvvwX8WWAP8OwCrvu+WddLkiRJkpZBtVolhEB7ezulUmnmeKlU4vTp05w9e3amOGw+u3k1h+ni4e7du2eOlctl8xnPz5dRurK63swvTV7pu+22yT1hXn311Zky8MjICMA1xWHz2c8r/4aGhjh+/PjMx/39/eYTykupF6+cL0laDqn//e98ScqmRsrbnwP+JvC9IYQfijH+6o0uCCH0A7uBCLzUwHNKkiRJkm5CCIGuri56enpobf3Kl3xtbW309PTw4osv8tZbbxFjNJ/hvPJl1apVdX9Neblcvq5wON+vNDe/8vm2tra65yVJy6ulpWXm8dWrV83nLC9JWlmpF6+cL0laDqn//e98ScquRr4z/AvAD05d+2wI4W7g52OMp+YGQwjfAvxd4IemDn0Z+PkG71WSJEmSdAMxRtavX1+zCNza2sq6desYHx83n0Be+XH58mUeeuih646/8sornDx58ppj3d3dbN++veYc89nIX7lypeZ5pa1UKl1T5C+XyxSLRfM5ySt9Fy9eBODee++dOXbXXXcxMjLCO++8w9q1a80nklf+9fX11XxsPvv50dHRG+aVX6kXr5wvSVoOqf/973xJyrbCQi+IMZaBnwDC1NsPAf8+hPDfQgifDyEcmXr/34Ayk7t0Tz/P34kxnqw5WJIkSZLUsM7OTjo7OykUCkxMTNTNTUxMUCgUzCeSV75lbb2Zv7m88qm3t5disTizG3upVGLv3r3mc5JX2t5++20OHToEwB133DFzfMeOHQA88cQTM2Vh89nPK/86Ojro7++nv7+fjo4O8wnl1bxSL145X5K0HFL/+9/5kpR9DW3tFWN8OoTwJeCfAOunDr8P+JpZsTDr8ReBH48xDjZ0l5IkSZKked13333EGDlz5sx1O8nOVigU2LlzJ6VSyXwCeeVb1tab+ZvLv/TSS3UzSlcIgX379pnPaV5pe/LJJwHYv38/7e3tM8fb29vZv38/hw8fnikLz2Y+e3lJUvakXrxyviRpOaT+97/zJSkNIcbY+MUhvJfJnbe/H/hOYM2s0xeAUWAY+HiM8U8WcZ+6BbZu3Rr9lWiSJElSekIIPPTQQzMfX716lUKhQAjhmlyMkWq1SktLyzXHzWcv//TTT7OYr9eVLXNfo5Ct9WZ+YXlfn/kSQuCxxx5b6dvQEhoYGPA1miMhBO69917uueeeuuXfS5cu8cYbb/Dyyy9z9epV7r77bvMZzR84cMDXZ46EEHjqqadW+ja0hB5++GFfozkSQuD555+fN5N68aqZ5j/wwAO+PnMkhMDQ0NDMx5/61KcA+MhHPnJT15vPXr6vr8/XaI6EEOjs7MzE3//OX/x8P4fmSwiBo0ePrvRtaAnt2rWrWV6jodbBhnbenjZVyP6FqbfpMncHcN6ytiRJkiStjLllxGkhhJrnzGczr3zL2noz31hekrT8du3aNe/59vZ2tm/fzvbt229qnvmVzUuSsiG14pXzJUm3Uqp//ztfktKyqPL2XFOFbUvbkiRJkiRJkiRJkiRlTOrFK+dLkpZbin//O1+S0rOk5W1JkiRJUrYcO3YMgG3btplPKK98yup6M780eUnS8rp06RIjIyO89tprtLS0sGPHDu68807a29vNJ5KXJK281ItXzpckpSj1zy+pz5ekrLK8LUmSJEk5FWNkdHQUgK1btxJCMJ9IXvmT5fVmfvF5SdLyWLVqFQcOHLju+JUrVzhy5AhHjhy5qTnms5FvbfVbUpK0klIvXjlfkpSi1D+/pD5fkrJs0f9SFkLYANwBfD3wVUDLja6JMT6+2OeVJEmSJNUXY6RSqdDW1gZApVKhWCzWLSCaz1b+ypUrNXNKV5bXm/nF5ZW+GOO862F4eJixsTEAisUie/fuNZ/hvPLl8uXLPPbYY0A215v5heUrlUrNrCRp+aVevHK+JClFqX9+ycN8ScqyhsvbIYStwABwbwOXW96WJEmSpGVw6tQpTpw4wblz56hWq1SrVQCOHj1KoVCgs7OTLVu2sHnzZvMZzit/jh49mtn1Zn5heeXP8PAwfX19Nc8NDg5SqVTo7u4GoFwum894XvmVxfVmfmF55c8nPvEJAPr6+ujo6Jg3e/78eYaGhswnkle+5KF45XxJUmpS//ySl/mSlGUNlbdDCL3ArwFtwI22HYpzMm5/IkmSJEnLpFQqcfr0ac6ePXtNEbharRJCoL29nVKpZD7jeeVPlteb+YXlR0ZGUL5M7wpby3TxcPfu3TPH5isgml/5vPIri+vN/NLllabjx4/PPO7v7583OzQ0ZD6hvPIjL8Ur50uSUpL655c8zR8YGFjy+ZK0VAoLvSCE8D7gE8Aq4CKTu2h/cOp0BP4h8CHgx4HfmDoWgY8DO4HvXvRdS5IkSZJqamtro6enh66urmt+hXkIga6uLnp6emhrazOf8bzyJ8vrzXxjeUmSJEnKsjwVr5wvSUpF6p9fnC9Jt04jO2//OLCGyUJ2T4zxZbjmm5DlGONnpx4/HUL4DuBfAP3Af4wx/uNF3bEkSZIkaV6tra2sW7eO8fHxmWMxRtavX09r6/VfBprPXl75E2O85nGW1pv5xvPKh2KxWPdcqVS6ZqfYcrlsPuP5+XZSV9qyuN7MLyyv/PnABz4AQF9f3w2zszPms59XPqRcjHK+JClFqX9+cb4k3VqNfNdpF5PF7d+dLm7PJ8b4eyGEvwL8AfB4COFzMcZjDTyvJEmSJOkmTUxMUCgUWLNmDQAXLlxgYmLCfCL5c+fO1c0qTVleb+YXl1f69u7dW/dcb28vg4ODM6XDUqlEb2+v+QznP/rRj9Y9r7Rlcb2ZX1jeH67In/7+/pvOdnR0mE8or3xItRjlfElSilL//OJ8Sbr1Gilvf+PU+8/VOX/d74+NMY6FEP4p8CDwo4DlbUmSJElaRoVCgZ07d1IqlYgxcubMGU6ePGk+kfwzzzxTN6s0ZXm9mV9cXumb9RsFa57bt2/fgmaZX9m88iuL6838wvIDAwM3fb0kafFSLEY5X5KUotQ/vzhfklZGI+Xt9069/+M5xy8zWdxeU+e6V5ksb+9o4DklSZIkSXW0tbXx9NNPX3f8rbfe4qWXXrrmWK2c+ezl29qu+7loJW7Tpk3AZJFp06ZNbNy4kRjjdUXDGCN79uyhpaXFfAJ5SZIkSWoWqRevUp8vScqm1D+/OF+SVk4j5e0/BTqA6pzjfwKsB95f57rp/Nc28JySJEmSpDquXLnC/fffv+g54+PjfP7zn2f79u3cfvvtS3Bnzm90/uc+V++XXSkvpsvBc4UQap4zn828JEmSJDWD1ItXqc+XJGVT6p9fnC9JK6vQwDXTO253zTk+NvX+rjrXbWnguSRJkiRJt8jtt9/O9u3b+fznP8/4+LjzV3C+JEmSJElSFqRevMrDfElS9uTh84vzJWllNbLz9u8Dm4HuOcdfZbK4/ZdDCN8eY/z96RMhhG8A/jcgAqcbulNJkiRJ0rKbXSBejh2mnX9z8915u7kcO3YMgG3btplPIC9JkiRJWdfe3s4DDzywpDMHBgaWdJ7zb157e/uyzZYkLVzqxWTnS1I2NFLefhm4D/juOcc/Dvw9oAV4OYTwDPBHwEbgR4BOJsvbLzR6s5IkSZKk5ZeXAnTK89U8YoyMjo4CsHXrVkII5jOelyRJkqSsu3TpEk899dRK34aWyMMPP7zStyBJmpJ6Mdn5kpQdjZS3fx14BtgYQvhLMcZ/AxBjPBVC+DngUSaL2o/UuPbfA36VKEmSJEkZl4cCdMrz1RxijFQqFdra2gCoVCoUi8W6BWLz2cgrn2KMDA8PMzY2BkCxWGTv3r3zrgfz6eSVthdeeCGp9Wbe16MkSZKkfEq9mOx8ScqWBZe3Y4xfDCGUgFXAxJxzj4UQzgJ/H1gz59Ih4EdjjO82erOSJEmSpNrGx8eTKyg7X83k1KlTbN68eebxiRMnOHfuHNVqlWq1CsDRo0cpFAp0dnayZcsW8xnNK58GBwepVCp0d3cDUC6XGR4epq+vz3wO8kpbpVJJar2Z9/XY7M6fP8/Q0BAAfX19dHR0mE8kr/zJ8nozv/i8JOnWSr2Y7HxJyp5Gdt4mxlh3m6EY46GpHbj/EvA+4CIwGmP8QmO3KEmSJEm6kVQLys5XsyiVStc8Pn36NGfPnr2mDFytVgkh0N7ebj6BvPJluni4e/fumWPlctl8TvJKW3d3d1Lrzbyvx2Y3NDTE8ePHZz7u7+83n1Be+ZL19WZ+cXmlq729veYPur3wwgsLmmM+O/n29vYFXav0pF5Mdr4kZVND5e0bmdpd+18vx2xJkiRJ0vVSLig7X82gra3tmsc9PT28+OKLvPXWW8QYAQgh0NXVRU9PD62treYznpckSZIkSVqoS5cu8fzzzy/pzNSLk6nPf+CBB5Z8prIj9fXpfEnKrmUpb0uSJEmSbq3UC8rOV7NpbW1l3bp1jI+PzxyLMbJ+/fprisPms5tXvpRKpWt2ii2XyxSLRfM5ySttK71+zPt61MLM3km01q6i5rObHx0dvWFeacnyejO/+Lw0LfXiZB7mK7/ysD6dL0nZFdwtSNO2bt0a/YcZSZIkKT0hBO6//34AxsfHl7VA7PxbM/+Tn/yku/vmSAiBhx566Lrjn/nMZ/jSl77EmjVrALhw4QLr16/nB37gB2rOMZ+NfLVa9fWZIyEEHnvsMWKMDA4OUqlUgMkyYm9vLyGEmteZz25+YGDA12iOhBAyvd7MLyzv6zNfQgg89dRTK30bWkIPP/ywr9Ec8TWaL74+8yWEsGQ7b6denMzL/HPnzvkazZHp12he1mezz3/ggQd8feZICIGjR4+u9G1oCe3atatZXqM1/2HNnbclSZIkKUdS32Ha+WomhUKBnTt3UiqViDFy5swZTp48aT7j+ZdeeqluRukKIbBv3z7zOc0rbTfaeTJr6828JEmSboVUipPNMH9gYGDJ52tl5Wl9Ol+SssudtzXDnbclSZKkNM3eeXtaKjtMO782d97Ol1o7b8cYqVartLS0XHP86tWrFAqF63arNJ+d/NNPP+3rM0emd95Wfrizb774Gs0XX5/54q6++ePOvvniazRffH3my1LsvJ16cTJv893ZN19CCHR2duZmfTb7fF+f+eLO2/nT7DtvF271XUiSJEmSlt/sHaDHx8edn7P5Sl8I4briMEBLS8t1xWHz2c1LkiRJkiTdSqkVJ52vFKW6fpwvSWmxvC1JkiRJOZV6Qdn5kiRJkiRJkjQp9eKk85WKFNeP8yUpPZa3JUmSJCnHUi8oO195cuzYMY4dO2Y+p3lJkiRJkqTlknpx0vlqZqmvz9TnS1JWWd6WJEmSpJxLvaDsfOVBjJHR0VFGR0eJMZrPWV6SJEmSJGm5pF6cdL6aWerrM/X5kpRlrSt9A5IkSZKk5Te7QLx9+3Zuv/125+dovrKvUqnQ1tY287hYLBJCqJmNMZpPKK/0xRjnXQ/Dw8OMjY0BUCwW2bt3r/kM55VfWVxv5heWlyRJ0sKlXpx0vppZ6uszD/MlKctCvX/QDiG8DVSB+2OMvzXr+D1TD8sxxv+x/LeoW2Xr1q1xdHR0pW9DkiRJ0gKFELj//vtvKjs+Pr6sBWLnL838T37ykxbQciSEQKFQoFqtAlAoFCgUCnR2drJlyxY2b94MwKlTpzhx4gTnzp2jWq2az2h+ZGTE12eOhBAolUr09fXVPP/CCy9QqVTo7u4GoFwum08g72s0P0IIPPbYY0B215v5m8+DP2SRJyEEtm7dCkBfXx8dHR3z5s+fP8/Q0JD5DOcffvhhX6M5EkLgqaeeqnkuC+vN/MLyP/VTP+XrM0dCCDz//PM3lc1DcbIZ5j/wwAO+RnNkIa/R+WRlfTb7/HPnzvn6zJEQAkePHl3p29AS2rVrV7O8RmvufjDfztvvBSLQNuf4y1PHe4HfWIo7kyRJkiTdGqnvMO18pWq6CDz9OIRAe3s7pVJp5nipVOL06dOcPXvWfIbzIyMjKF+md4WtZbp4uHv37plj0wVE89nMK7+yuN7ML11eaTp+/PjM4/7+/nmzQ0ND5hPKK9+ytt7M3ziv5pSX4qTz1YxSX595mj8wMLDk8yVpqcxX3p6utPs7YSVJkiQpR1IvKDtfKQohzOweEEKgq6uLnp4eWlu/8k8zbW1t9PT08OKLL/LWW2+Zz3hekiRJkiRpOeSpOOl8NZvU16fzlWXvec972LVr10rfhpbQe97znpW+hRU133ecLgBrgPfdonuRJEmSJN0iqReUna/UzP61bzFG1q9fX7MI3Nrayrp16xgfHzefQF75UCwW654rlUrX7BRbLpfNZzw/307qSlsW15v5heWVPx/4wAcA6Ovru2F2dsZ89vPKt6ytN/M3zo+Ojt4wp/xIvdjofDWz1Nen85V17777bt3fSvKpT30KgI985CM3Nct8NvIvvPDCTeXzar7vOp0Bvg24P4TwiRjju7foniRJkiRJt0DqBWXnKyWFQoE1a9YAcOHCBSYmJupmJyYmzCeUV/r27t1b91xvby+Dg4MzpcNSqURvb6/5DOc/+tGP1j2vtGVxvZlfWN5p7kXqAAAgAElEQVQfrsif/v7+m852dHSYTyivfMvaejN/47yaR+rFRuermaW+Pp0vSbfefOXt3wK+Hbgb+K8hhNPApVnnfyaE8BMNPGeMMX5PA9dJkiRJkpZY6gVl5ysVO3fupFQqEWPkzJkznDx5sm62UCiYTyiv9IUQ5j23b9++Bc0yv7J55VcW15v5heUHBgZu+npJkqRmk3qx0flqZqmvT+dL0sqYr7z9JPDXgT8HfDXwF2edC8BfaOD5AhBvmJIkSZIk3TKpF5SdrxRs2rQJmCwybdq0iY0bNxJjvK5oGGNkz549tLS0mE8gL0mSJEmStFipFxudr2aW+vp0viStnEK9EzHGt4E7gX8C/BFwhWvL16GBN0mSJElSBs0uEI+Pjzs/Z/OVPS0tLTWLwCGEmeKw+eznJUmSJEmSFiP1YqPz1cxSX5/Ol6SVVbe8DRBjnIgxPhxjLMUY3xNjLPCVAvf3xxgLDbxd/x0wSZIkSdKKS72gnKf5kiRJkiRJkvIt9WKj89XMUl+fzpeklTdveVuSJEmS1FzyVIBOeb6ay7Fjxzh27Jj5RPKSJEmSJEmLlXqx0flqZqmvT+dLUjY0Ut7+aeBx4A+X+F4kSZKUYV//9V9PCMG3nLx1dXWt9JJShuWlAJ3yfDWPGCOjo6OMjo4SYzSfQF6SJEmSJGkxUi82Ol/NLPX16XxJyo7WhV4QY/zp5bgRSZIkZdubb77JwYMHefzxxwF49NFHWbt2LQAXL17k0KFDABw8eJD29nYALl26ZD7jeame2QXl7du3L3mh2PnSZBG4UqnQ1tYGQKVSoVgsEkIwn+G88inGyPDwMGNjYwAUi0X27t0773own05eaXvhhReSWm/mfT1KkiTdSMrFRuermaW+Pp0vSdmy4PL2fEIIrUAncC7G+OWlnC1JkqSV9/rrrwNw4MABVq9ePXN89erVPPLIIzz55JO88sor7Nq1y3zG88qf8fHx5ArKzlczOXXqFJs3b555fOLECc6dO0e1WqVarQJw9OhRCoUCnZ2dbNmyxXxG88qnwcFBKpUK3d3dAJTLZYaHh+nr6zOfg7zSVqlUklpv5n09Nrvz588zNDQEQF9fHx0dHeYTySt/srzezC8+r7SlWmx0vppZ6uvT+ZKUPYsqb4cQVgH3A33AncBXzzr3JeAN4DPAP48xXl7Mc0mSJGnljYyMALXLv7fddhsAr7766kx52Hx288qfVAvKzlezKJVK1zw+ffo0Z8+evaYMXK1WCSHQ3t5uPoG88mW6eLh79+6ZY+Vy2XxO8kpbd3d3UuvNvK/HZjc0NMTx48dnPu7v7zefUF75kvX1Zn5xeaUtxWKj89XMUl+fzpekbCo0emEI4R7gPwLPAt8LrAPCrLf1U8c/BpwOIWxf9N1KkiRpRV29evWGmZaWFvMJ5ZUf0wXi8fHxJZ89u6Ds/Fs/X/nQ1tZ2zeOenh66uroIIcwcDyHQ1dVFT0+P+QTykiRJkiRJWZB6cTL1+cq31Nen8yUpuxraeTuEsAt4EWhjsqgNcB74o6n3HcDGqfcAfw44GkL4UIzxc4u6Y0mSJK2IVatWcfny5C9TOXDgQN3cu+++e91589nLzy6lKR9S32Ha+Wo2ra2trFu37prCf4yR9evX09p6/T/XmM9eXvlSKpWu2Sm2XC5TLBbN5ySvtK30+jHv61EL09fXV/Ox+eznR0dHb5hXWrK83swvPi9NS704mYf5yq88rE/nS1J2Lbi8HUL4KuCfA6umDv0m8LPAazHGOCd7N/AY8KGp/K+FEDbGGM8u6q4lSZJ0y12+fJnHHnsMmCw3DQ4OUqlUgMlv1vb29tbdjdJ89vJjY2M1s0pb6gVl56vZTExMUCgUWLNmDQAXLlxgYmLCfMbz1Wq1bkbp6u3tZXBwcKaAOP3fV+bzkVfaVnr9mPf1qIXp6Oigv7/ffIJ5y9v5k+X1Zn7xeQnSL07mZb7yKS/r0/mSlF2N7Ly9H1gHROBgjPFQvWCM8VXg+0IIPwX8DPDVwEPAQAPPK0mSpIwIIbBv3z7zCecHBvxP8rxKvaDsfDWTQqHAzp07KZVKxBg5c+YMJ0+eNJ/x/EsvvVQ3o3Sl8N9v5hvPK2032nkya+vNvCRJkm6F1IuTeZrv91vyJ0/r0/mSlF2NlLd3T71/db7i9mwxxv8rhPBB4LuAHixvS5IkSdKySb2g7Hw1gxgje/bsoaWlBZgsPm3atImNGzcSY7zutymYz07e8rYkSZIkSVpJqRcnna+sS3n9OF+S0lFo4JpNTO66/cICr5vOb2rgOSVJkiRJCzC7QDw+Pu78nM1X+kIIM8Xh2VpaWq4rDpvPbl6SJEmSJOlWSr046XylINX143xJSksj5e33Tr1f6Hef35p6/1UNPKckSZIkaYFSLyg7X5IkSZIkSZImpV6cdL5SkeL6cb4kpaeR8vbbU+/fv8Drvn7q/TsNPKckSZIkqQGpF5Sdrzw5duwYx44dM5/TvCRJkiRJ0nJJvTjpfDWz1Ndn6vMlKasaKW//ByAA/5O9+w+O87rve//5LnaxNkmM5RJwGKsdB7VXiRmYN7pdRTV1KYmx5+YHBSkEL2U1YTiacaMrsgnjNpLZGh5aoc104LiTXMYlFI2bqApbK6QCxpSVkSrKI8o1W4mb4S0vSEeXbLZJr5IlRVriL1n4tef+gR8CyAX2B57FPuc879cMB+Czn+e7h9I5uw+w3z37S7WeYJOfN/vLkpyk0w3cJwAAAACgQb43KFMfIXDOqVAoqFAoyDlHPrA8AAAAAABAs/jeOEl9JJnv89P3+gAQZ+kGznlW0t2SbjWzf+Oc+80azhmQ9L9qsnn7Ww3cJwAAAGLgwIED2rx5sybfm3cj55wOHTqkM2fOSJK6u7vJxziPZJndQLxu3TqtWrWK+gHVR/wVi0VlMpmZ77u7uxd8PCfvTx7+c855c/1Gvnoe4YrjfCNfXx4AAAD1871xkvpIMt/nZwj1ASDOGmneflzSI5JWSfqcmd0u6XckHXHOXZsOmdlySZ+ayt4xdfjvJD2xqBEDAACgZYrFog4dOqS+vr6Ktx88eFDFYlE9PT2SpOHhYfIxziN5fG9Qpj589uKLL6pcLs98n0ql1NHRoTVr1mj16tWSpNOnT+vkyZO6cuWKyuUy+ZjmER6frt/IV88jXHGcb+TryyM8Tz31lCSpr69PK1asWDB79epVDQ0Nkfckj7DFbb6Rr55HcoXQOEl9JJXv8zOU+gAQZ3U3bzvnfmhmmyS9JOl9kj4paUiSM7OSpGuSlmuyuXt6ywWT9ENJm5xzP4xi4AAAAFh6PT09C77gOv3C7IYNG2aOkY9vHsnke4My9eGr6Ubg6e/NTNlsVrlcbuZ4LpfT66+/rsuXL5OPcf7o0aNCWKZ3ha0kbtdv5KvnEa44zjfy/HyadCdOnJj5fuvWrQtmh4aGyHuUR9jiNt/IV88jmUJpnKQ+ksj3+RlS/YGBgcjrA0BUUo2c5Jz7r5rcTfv7mmzMtqlaH5b0samvqVm3nZJ0h3Pu1QjGDAAAAABYhNkNxKVSifqB1Uc8mdmc77u6utTb26tMJjNzPJPJqLe3V11dXeQ9yAMAAAAAADRDSI2T1EfS+D4/qQ8AS6funbenOef+bzP7hKR7JPVJ+mlJPyqpQ9IVSX8n6TVJfyrpOeecW/xwAQAA0ErDw8Pq7u6e9/ZcLjdnJy3y8c4j2XzfYZr68M3sX4s459TZ2al0+sZfy6TTaa1cuXJOYz/5+OYRBp+u38hXzy+0kzr8Fsf5Rr6+PMJz6623SpL6+vqqZmdnyMc/j7DFbb6Rr54vFApVcwiH742N1IfvstmsHnzwwUXXafaOz9SvrX42m23q/QDAYhg91ZiWz+cdP/gBAID5mJlyuZw2btw4ZzfK2ZxzOnjw4MzHlZOPb35gYED8LBAOM9OWLVsaOrdUKjW1gZj6jdXfv38/azQgZqZUKqXly5dLkq5du6bOzk5t2rSpYv6ZZ57RxYsXycc0Pzg4yPoMiJnp85//vBfXb+Rry3/1q19ljQbEzLRz505J8Zxv5OvLnzlzhvUZEDPT3r17Wz0MRGjHjh2s0YCwRsPC+gyLmenJJ5+seJvvjclJrf/ggw+yRgPCc2hYeA4Ni5lpaGio4m1PP/20JOmBBx6oqRb5eOQPHDiQlDVa8RdobBkEAACAmlXbCcTMdP/999dcj3xr84Dk/w7T1Icv1q9fr1wuJ+eczp49q1OnTs2bTaVS5D3Kw3/zNR5O3xan6zfy1fMIVxznG/n68s3eWQ0AAMBncW1Mpj4AAEBz0LwNAAAAAAnne4My9eGDW265RdJkI9Mtt9yij370o3LO3dBo6JzTfffdp7a2NvIe5AEAAAAAABbL98Zk6gMAANQv1eoBAAAAAABab3YDcalUon5g9RE/bW1tFRuBzWymcZh8/PMAAAAAAACL4XtjMvUBAAAaQ/M2AAAAAECS/w3KIdUHAAAAAAAAEDbfG5OpDwAA0Lh0qwcAAAAAAIiP2Q3E69at06pVq6jfgvpHjhyJtC7i7fjx45Kk2267jbwHeQDA0slkMhoYGGj1MBCR9vb2Vg8BAAAgNnxvTKY+AADA4tC8DQAAAACYI5QGaJ/rIzmccyoUCpKkfD4vMyMf8zwAYOmMjY3p4Ycfrunx+fHHH5ck8jHODw4OLlgHAAAgKXxvTKY+AADA4tG8DQAAgLo553To0CGdOXNGktTd3a3NmzfP+wIt+fjlgWpCaID2uT6SwTmnYrGoTCYjSSoWi+ru7l7w8Zx86/MIkw/Xb+Qbz8NvcXn8Jx9NHgAAAPK6MZn6AAAA0aB5GwAAAHU7ePCgisWienp6JEnDw8M6dOiQ+vr6yHuSR3hKpZJ3DcrUR5KcPn1aq1evnvn+5MmTunLlisrlssrlsiTpxRdfVCqVUkdHh9asWUM+pnmEyYfrN/KN5+G3uDz+k198Hslw9epVDQ0NSZL6+vq0YsUK8p7kEZ44zzfyi8/Db742JlMfSRS3x3/y9eUBIM5o3gYAAEDdphslNmzYMHNsoYZg8n7l4SdfG5SpjyRIp9M6evSojh49umBuuvHprbfeIh/jfDrNr9NCFLfrMfJc3+I95XJZZqZsNqtcLjdzPJfL6fXXX9fly5fnvLmGfHzz1Z6LEYahoSGdOHFi5u9bt24l71EeYYn7fCO/uDz85mNjMvWRVHF7/CfP9S2AcPBqEwAAAAAEwOcGZeojdOPj49qyZcu8t5dKpabOH+pHW3///v2RjwEAMD8zU1dXl3p7e+e8gSaTyai3t1fPPvuszp07J+cc+ZjnAQAA0By+Nz77Xh8AAKARdTdvm9l3pr59xTn3WLTDAQAAgA9yudycne2Gh4fV3d1N3qM8wuN7gzL1kWS+z0/qIwQ+XL+RbzwPvznn1NnZWfGTD9LptFauXKlSqUTegzySYfZHk9fyMeXk45MvFApV8/BLnOcb+cXn4a9sNqsHH3ywKbUHBgaaUpf6C+ONimGL2+M/+fryXOMCiDOb3g2h5hPMJqa+/TXn3GD0Q0Kr5PN5x5MWAACYj5lp586dkiZfjD148KCKxaKkyeaJjRs3yswqnks+fvkzZ86o3p8FEF9mNrOrb9x2qKV+Y/bv388aDcjsNboQX+Zn0uuzPsMyfY3rw/Ub+dryAwMDrNGAmJlSqZQ6Ozu1adOmiplnnnlGFy9e1PLlyyVJ165dIx/T/ODgIOszIGamvXv3tnoYiNCOHTtYowFhjYaF9RkW1md4WKNhYY2GhfUZFjPT0NBQxduefvppSdIDDzxQUy3y8cgfOHAgKWu04i+6G9n64E1JXVNfAQAAkEBmpvvvv5+8x/lm72CB1vF9h1rqI8l8n5/Uh898uH4j33geflu/fr1OnTo17+2pVErr169XLpeTc05nz54lH+M8AAAAAAAAgMaat89osnn7wxGPBQAAAAAQAd8bHKmPJPN9flIfABC1W265RR/96EflnLthN3bnnO677z61tbVJmmzsJx/fPAAAAAAAAIBJjTRvH5R0h6Q+SXxOBAAAAADEkO8NjtRHkvk+P6kPn7S3t/OJJIFpb29v9RDQBNPNwdczs4q3kY9nHgAAAAAAAMCkRpq3/0DSQ5LWmdkO5xwN3AAAAAAQQ743OFIfSeb7/KQ+fDE6Oqpt27a1ehiI0ODgYKuHAAAAAAAAAADAgupu3nbOjZjZPZKGJP2uma2T9HVJ/8U5Nxr1AAEAABAPmUyGXQkDwo6EyeF7gyP1kWS+z0/qIyTHjx+XJN12223kPcgjbHGbb+SjzQMAAAAAAABJUHfztpn91dS3WUkmqW/qz4SZXZT0wyolnHPuo/XeLwAAAFprbGxMDz/8sMxswZxzTo8//rgkkY9xnh0Jk8X3BkfqI8l8n5/URwiccyoUCpKkfD5f0/UY+dblEba4zTfy9eUBAAAAAAAATEo1cM6PSfqIpFWS3NQx02Qj+I9M3V7tDwAAADxULBblnJv3duecisWiMpmMMpkM+ZjnkSyzGxBLpRL1A6uPsPk+P6mPuPPp+o189TzCFcf5Rr6+PAAAAAAAAIBJde+8Lelv9F7TNgAAABLkxRdfVCqVUkdHh9asWaPVq1dLkk6fPq2TJ0/qypUrKpfLKpfL5GOeRzL5vkMt9ZFkvs/PkOojPN/4xje8uH4jX1se4YnzfCNfXx7heeqppyRJfX19WrFixYLZq1evamhoiLwneYQtbvONfPU8whXH+UY+ujz8dfXq1ZbPH/KsRwDhq3vnbefcjznnuhfzpxn/EAAAADRfuVyWc07ZbFa5XG7meC6XUzablXNu5oVZ8vHOI7l836GW+kgy3+dnKPURHl+u38jXlkd44jzfyNeXR3hOnDihEydOzDRNLGRoaIi8R3mELW7zjXz1PMIVx/lGPro8/BWH+UM+2jwAxFHdzdsAAABILjNTV1eXent7lclkZo5nMhn19vaqq6tLZkbegzySLZQGSuojiXyfnyHUR3h8uX4jX1se4YnzfCNfXx4AAAAAAADApHSrBwAAAAB/OOfU2dmpdPrGy8h0Oq2VK1fOaZQiH988MLvBcd26dZE3JFK/tfURNt/np+/1ER5frt/I159HOHyYb+Sr5xGeW2+9VdLkx5RXMztDPv55hC1u84189XyhUKiag5/iON/IR5eHv+Iwf8hHmweAOKKLAwAAADVLpVI6f/78vLefP39eqVRKy5cvlyRdu3aNfIzzgO8NlNRHkvk+P32vj7D4dP1Gvnoe4YrjfCNfX75cLs+bh5+2bt1ac3bFihXkPcojbHGbb+Sr5xGuOM438tHl4a9aHnvjNt/IA4B/Ft28bWb/WNL/Lunjkj4oKeOc+9R1mU5J7ZLedc79YLH3CQAAgKWXyWQ0Njam8+fPa3BwcMHslStXZr4nH8/87I+1RrL53kBJffiiVCp5N3+oj6RIpVIL3rZ+/Xrlcjk553T27FmdOnWKfIzzCFcc5xv5+vIvvfTSvHkAAAAAAAAgSazRj6ozs5+Q9EeSfnr2YUnOOdd2Xfarkn5T0gVJNzvnxhsbLpopn887PnIJAADMx8y0ZcuWBTOlUqmpDVLUj67+/v37+djqgNSyPquJ0/yk/irWaGDMTNlsNpj5mfT6rM+wmJkeeughpVIpmdmc25xzKpfLamub86tOTUxMkI9x/oknnmCNBsTMtG3bttjON/L15QcHB1mfATEz7d27t9XDQIR27NjBGg0IazQsrM+wsD7DwxoNC2s0LKzPsJiZhoaGKt729NNPS5IeeOCBmmqRj0f+wIEDSVmjVulgQ1uRTO22fVyTjds26898vj71tVOTu3QDAAAgQLN3uCyVStQPrD7C5vv8pD7izuf5Q32Erq2t7YbGQ2nyxYDrGw/J+5dHGHyZb+QXzgMAAAAAAACYVHfztpmtkHRI0nJJ45K+LOnHJd0/3znOub+R9NrUX2neBgAACJjvDVjUR5L5Pj9Dqo/whDQ/qQ8AAAAAAAAAAAA0Lt3AOdsk/YiksqSNzrk/lyQzW13lvO9Jul1SvoH7BAAAgEdmN0itW7dOq1aton5A9RE23+dnKPWPHDkSaV3EQyjzk/oI2fHjxyVJt912G/kA8/BPOp3W4OBgq4eBiGQymVYPAQAAAAAAAIiFRpq3eyU5Sd+abtyu0V9Off1YA/cJAAAAz/jegEV9JJnv8zOE+ghXCPOT+giVc06FQkGSlM/nZWbkA8rDT+Pj49qyZUsktUqlUlMf/6lfvT5vUAQAAAAAAAAmpRo45yemvj5f53lvT339QAP3CQAAAA/NbpAqlUrUD6w+wub7/PS9PsLm+/ykPkLknFOxWFQmk1Emk1GxWJRzjnwgeUDy//klhPoAAAAAAAAAJjWy8/Z08/UP6jwvO/V1ooH7BAAAgKd830GT+vBFqVTybv5QH0nm+/ykPkLy9NNP68qVKyqXyyqXy5KkF198UalUSh0dHVqzZo1Wr14tSTp9+rROnjxJPsZ5YCG+P7/4Xh9haW9v144dO1o9DESovb291UNAxK5evaqhoSFJUl9fn1asWEE+oDzCFrf5Rp71mGRxm2/k68sDQJw10rz9A0kfkrSyzvM+NvX1QgP3CQAAAI/5/gIz9eEDX+cP9ZFkvs9P6iMU2WxWly9fnmkElqRyuSwzUzabVS6Xmzmey+X0+uuvk49xHqjG9+cX3+sjHKOjo9qzZ48k6ctf/rLefffdmb9fr7+/X5lMRo899hj5GOf7+/srng9/DQ0N6cSJEzN/37p1K/mA8ghb3OYbedZjksVtvpGvLw8AcZZq4JwzU1/X1XnefZKcJB4hAQAAEiiEj3imPuLM5/lDfSSZ7/OT+ghBb2+vurq6ZGYzx8xMXV1d6u3tVSaTmTmeyWTIxzyP8Pj4+E99JM3ERPUP3W1rayPvUR4AAAAAADRXIztvPy/pf5O0ycy+5Jz7q2onmNkvS/opTTZv/3kD9wkAAIAA+L5DWEj1EZ6Q5if1kTS+z0/qw3fpdForV66c06DonFNnZ6fS6Rt/fUrerzz85+vjP/WRJGvXrtXRo0f19ttv66abbppz2zvvvCNJuvvuu8l7kEdY+vr6Kn5PPow8wha3+UYeSRa3+Ua+vnyhUKh6DvyRzWarzoMDBw7UVZN8a/NJ/yRFc87Vd4LZSkl/JWmFpL+UdI9zrmhm90k6JMk559pm5T8r6fclZSWdk9TtnBuJaPyIUD6fdzxpAQCA+bS3t2tsbKzVw0BE2traND4+3uphICJmpi1btkia3JmwmQ0W1F+a+vv371e9P68jvmav0YX4Mj+TXp/1GRYz07Zt2/TMM8/o4sWLWr58uSTp2rVr6uzs1KZNmyqeRz6++cHBQdZoQMxMn/70p2Px+E/9xdfnOTQsZqY9e/ZIkkZGRrR7925JUn9/v5YtWyZJeuutt/S1r31NkrRr166ZF2XJxzPf39/PGg2ImWnv3r2tHgYismPHDtZnQFif4WGNhoU1GhbWZ1jMTE8++WTV3Pe//33t27dP27dv18c//vHIx0H96Oo/+OCDSVmjVulg3VuROOcumtlvSPpDST8h6ZSZfUvSuzP3ZPYrkn5S0n2Sbpm687KkX6VxGwAAwE9jY2O699576zrnwoULKhQKyufz6uzsrPk26je//uHDhxuqifjzfQc+6iPJfJ+f1IfPUqmU1q9fr1wuJ+eczp49q1OnTpEPJA+/+f74T30kQTab1fbt27Vv376Zhu7Ztm/fPmc3LfLxzgMAAACAr+LUmEz96OuHpu6dt2dOnGzg/h1NNoAvVMQkjUna5pz7w4buDEuCnbcBAMBCzKyu5u1amo8X06BM/cXVP3z4cFLexZoIlXb19WkHPurfiF0Jw1LrztvT4j4/k16f9RkWM9PDDz+scrmstra2ObdNTEwolUrJbO6mGM458jHOP/7446zRgPAJM2HV5zk0LLN33p42MjKi1157TS+//LImJiZ0xx136M4775z3Y5DJxys/NjbGGg0Iu4aGhV1Dw8L6DA9rNCys0bCwPsNSbedt3xuTk1g/6TtvN9y8LUlm9o8kfUnSL0hKVYg4Sc9L+qJz7kTDd4QlQfM2AABYSD3N2/U0HTfSoEz9xdeneTss8zWG+tDAQf3KaGwJS73N21K852fS67M+w2Jm2rZtW6uHgQgNDg6yRgNy/XNoyM8vSajPc2hYKjVvw2/9/f2s0YDQeBYWGs/CwvoMD2s0LKzRsLA+w7JQ83YcG5OpX13Sm7crNVzXzDn3F865eyV1SuqV9OuSvijpc5I2S1rlnNtA4zYAAEAYLly4UFOmnmbjzs5O5fN5FQoF6regPsI2+yPOS6US9QOrj7D5Pj+pDwBoBt8f/6kPAAAAAAAQrbg2JlMf1aSjKOKce1vSc1HUAgAAQHxVawputHF4doMy9Ze+PvyXyWS0f//+BTNHjhxp6hioH239TCbTpJHAJ7MbpJqxgyb1W1sffjl+/Lgk6bbbbiPvQR5h8/3xn/oIyWOPPaa2tjbddddduv3225XNZivmRkZGdPToUR07doy8B3kAAAAA8IXvjcnUT7ZImrcBAACQDAs1EC+2cbhagzL1m1sffhsbG9O99967YGahORLF/KF+tPUPHz7c0P0gPL43YFEfIXDOqVAoSJq8Hjar+AmH5GOSRzL4/vhPfYRibGxMY2NjeuGFF/TCCy9o+/btuvnmm+dk3njjDe3bt2/OOeTjmwcAAAAAX/jemEx9pKIqZGYdZpYzs1unvnZEVRtzmdknzez3zOy/mdmbZjZiZn9rZsfMbJeZdbd6jAAAIEyzG4gvXLgwczyqxmHqt7Y+wub7/KQ+kmx2g1SpVKJ+YPXRes65BW8rFovKZDLKZDIqFovkY55Hcvj++E99hGDPnj3as2eP+vv7JUn79u3TyMjIzO0jIyMzjcOPPvoo+ZjnAQAAAMAXvjcmUx+SZMxgg+oAACAASURBVIv5hbaZ/X1J2yRtlHSLpNnbnjhJ/6+kP5X0uHPujUWME5LMbKWkP5C0qUp0RNLvSPqSc65ca/18Pu+md7EBAAC4npnN7Ow7u9lQUuSNh9Rvfv3Dhw/T3BKQ2euzGh/mJ/VZo6ExM23ZsmXRdUqlUlN3uKR+bfVHRkZYnwExM6XTaXV0dGjNmjVavXq1JOn06dM6efKkrly5onK5rHJ58ldsqVRKqVSKfIzz4+PjrNGAtLe3a2xsrNXDQEQymYxGR0dbPQxEhPUZHtZoWMxMe/furXjb1atXNTQ0JEnq6+vTihUrFqxFvvX5L3zhC1zjBmT2+ozjfCNff37Hjh2s0YCYmX77t387tvONfH151mdYzExPPvmk943J1H/Pgw8+mJQ1WvHjJNMNVzPbLmlA0rJ57sAk/bikL0j6nJl93jk32Oj9JZ2ZdUl6SdInaohnJX1RUreZba2ngRsAAKAW0zvIHjt2TJK0du3aSHeMpX5r6yNsvs9P6iPJZu9w2YwGZerXVv/IkSOR1kXrOeeUzWaVy+VmjuVyOb3++uu6fPnyTOOwJJXLZZkZ+RjnEZaxsbGa3qR44cKFpl5fUT+a+ocPH470ftFa1zdut7W1qaurS/fcc48ymcxM5tvf/rbefPNNTUxMkI95fnCQl3GTYmhoSCdOnJj5+9atW8nHPI9wxXG+kY8uD38NDQ21fP6QZz2iMp8ak6mPahpq3jazXZK+NP1XSROSvi/prKRrkpZL+pikj0tqm/r7182s0zn35cUOOqH+nSo3bv9A0t9J+oeS3n/dbb8s6S8k/W5zhwYAAAAAAJZCKA3QPtdHWNLptMbHx1UqlfSNb3yjpnMmJibIxzifTje8XwkAoEFmpq6uLvX29s55HM5kMurt7dWzzz6rc+fOzeymRT6eeQAAAACIO58bk6mP69X9E7mZ/WNJuzTZtD0u6d9I+j3n3LkK2R+R9BuSflNSRtKXzOw/OedeXdSoE8bM7pXUW+Gm3ZK+7JwbN7MPSPoPkjZcl/mKmf3HSv9/AAAAGnXhwgUVCgWtXbtWklQoFJTP5yPbvYv6ra2PsPk+P6kPhNEA7XN9hGV8fFz33nvvzONzPp+X1LzHf+o3vz47+yaP79dv1EcInHPq7Oys2AicTqe1cuVKlUol8h7kkQx9fX0Vvycf33yhUKiag5/iON/IR5eHv+Iwf8hHm0c4fG1Mpj4qsel3Wdd8gtl/lPSApLKkTc65b9VwTq+kP5v669POuV+ud6BJZmbPS/rZ6w7/F+fc2utyf0/S/5S07Lrsv3TODVS7n3w+7/jBD0Ar/eiP/uicXyLDfx/+8If1xhtvtHoYiIiZ3dDYMv1ibKVjjaL+0tQ/fPiw6v1ZAPE1vT6r8WV+Up81Ghoz05YtWyKvWyqVmtqgTP3K9u/fz/oMiJlp7dq1sXn8p/7i6/McGpZq17m+zc+k12d9hiWTyWh8fLzVw0CEMpmMRkdHWz0MRMTMtHfv3lYPAxHZsWMHz6EBYX2GhzUaFtZoWFifYTEzPfnkk5HX9b3x2ef6Dz74YFLWqFU82EDz9v+U9GFJzzjnPlPHeU9Lul/SG865f1DXnSaYma2UdF5S6rqbft059/UK+T+VdP1biv6bc+6nqt0XzdsAWs3M9OlPf9rLBg7qV0ZjS1jma2yZFsULwAvVoH609XnRPCy8aB6edDqtsbGxVg8DEZm+zvXh+o361XGNGxYzU3t7uxfXb9SvDde5YVmoedvH+Zn0+qzPsNT6JuJK4jg/qc8aDQ2NZ2Gh8SwsrM/wsEbDwhoNC+szLM1o3va58TmE+klv3m7k87C6pr4+X+d5L2iyeZvPyqtPXjc2bkvSX8yTL+jG5u0eM3u/c+6HkY4MAJrA949Qpz5Ct9CLQ52dncrn8w2/gFTtxSfqN7c+/DY+Pq6777674m3FYlGS1N3dXVMt8vHI//Vf/3VNefjD1+s36iMJfL1+oz6SzPf5SX2E4sKFC7GbP9RfXH0AAAAASArfG59DqJ90i9l5+5ecc39Sx3mfkfRNsfN2Xczs85IGKtz0951zb1TI/4qkpyrkb3POLbitNjtvA2i19vZ2dpgMDB+1GZZ0Oq2JiYlWDwMRYVffsJiZPvKRj1S8bboJeL7bycczLykp7zRPBD5hJqz67Lwdllp2DW2kyamec6gfbX12DQ1LpTXq8/xMen3WZ1gW+vSK+cR5flKf59DQsGtoWNg1NCysz/CwRsPCGg0L6zMsUe68HULjcwj1r1y5kpQ1WnHn7Uaat78l6R5J/9o598U6zvuKpC9IOuyc+8W67jTBzOyrkh6tcNOySjtpm9kvSHquQv7nnXML7paeTqfdihUrGhsoAETg0qVLSqff+1AI55wmJibU1tYms4rPYw1lqb909cfHx/WBD3ygpvtD/F26dKnVQ0DEWJ/huHTp0ryP1dM/89Xz+E++9XmJNRqSS5cuKZPJqFwuz1wzpVKVPmRrcai/NPXHxsZYnwG5/ufQ+fjw8xf1J/FzaFgW87uiRs6hfnPrT0xMsD4DcunSpZn/ryHMT+rzHBqaS5cu6X3ve1+rh4GIvPvuu6zPgLA+w8MaDQtrNCysz7BcunRJ73//+xddp1wua2RkRNlstmmvRVC/tvojIyOJWKNvv/12xR/Eq78ycaM/kNQr6VfN7HedcxernWBmnZJ+VZKT9HgD95lk883OkTqP31TpoJk9JOmhqe/rG5mnaDwLTxIexJNkfHz8hmP17PTbyK7A1G9tfQBANKq9MbfeN+6Sb20e4Zn9aQcTExNNvW6ifmvrwz+Vfg6dj+8/fyWpPsKx2N8VNXIO9VtbH/6Y/v8ap/lD/ejrw1/vvvtuq4cAYB6sTyDeWKNAfP3whzfsdduwkZH52iypH0J9H9TdvO2c+3MzG5S0TdJ3zOwzzrm/nC9vZj8u6U8kdUn6erXdn1Gz+Tqt5ztesVPAOfeEpCckKZ/Pu0KhEMHQAAAAAADAtEwmU1dzKOItnU7r7bffbvUwEJH29vY5b66A/zKZDGsUAJaAmWnLli2SpFKppO9+97tat26dVq1aFfl9UX9p6u/fv5/n0ICYme69996quQsXLqhQKCifz6uzs7Pm22pF/WjqHzt2jPUZEDPT2rVrg5mf1GeNhqbaGvVtfia9/uHDh1mfAZn9c+h8fPn5i/qTkv5zqM23+5eZ3Vnl3M9J+kVJY5JekPSSpLOS3pG0TNLHJP2MpJ/TZJP4n0n6vyTJOfdKBGNPBDP7qqRHK9y0zDl3w1tJzGyDpG9XyP98tcZ5mrcBAAAAAIhepRfNK/2SOYpfbFO/+fUPHz7MbvoBqeUX/teL2y+4qT/X/v37WaMAsASufw5t9eM/9Rdfn+fQsNTavC3F++cv6k8e4+fQsJiZ2tvbg5mf1C9odHSUNRoQ3ugflkwmo9HR0VYPAxGp9Xe5Pvz8Rf1JCfo5tOKGzAs1b5c1z27NFQovlLv+duecq3vH76Qys89LGqhw0z9wzv1/FfJbJf37CvnbnHMLdmbTvA0AAAAAQPTme9F89otFkiJ74Yj6za3Pi+ZhaaR5W4rXL7ipP7d+gn7hDwAtVek5NOTnlyTU5zk0LPU0b0vx/fmL+pP1+Tk0LNO7+oYyP6l/QceOHWONBoRPmAmrPte4YeFTTsOTTqeT8oaZhpq3m8E559qaVDs4ZvazkirtmH2Hc+5YhXy/pK9cd3hCUkelnbpno3kbAAAAAIDoLfSi+fQLPJIifeGO+s2rz4vmYWm0eVvy4wWqJNbnRTkAWBrZbJYd7ALDroRhYdfQsLA+w8L6DE+CGs8SgU+YCas+vycKi9nc/te2tjZ1dXXpnnvuUSaTkSSNjY3p29/+tt58801NTEyQj3l+cHAwKWu0YvP2Qjtg/1aTBoL6HJdUlpS67vg/knRD8/bU8ev9P9UatwEAAAAAAADUbtWqVVq3bl3TXqCifmvrAwAWNjo6qp07d845NjAwoJ6eHm3YsEGS9Nxzz2l4ePiGHPl45gcGKn0QMHw1NjbGJ8wEVH///v2R3xdap9H1WU2o89+H+qzRsPn++w3qI1Rmpq6uLvX29iqdfq8FNpPJqLe3V88++6zOnTs30xhMPp75pJv3v4RzjubtGHDO/cDMXpT0s9fd9E8k/f7sA2b29yrkJOmbTRoeAAAAAACoweHDh6tmpneAbhbqt7Y+wuT7C1TUBwBEKZfLaXh4eObvw8PD6u7uJu9JHpD8v36jPnxRKpW8mz/UR5L5Pj+pjxA559TZ2VmxETidTmvlypUqlUrkPcgn2fW7OSOe9lU49kkz+y0zS0uSmd0k6Y8lLbsu946kf9/k8QEAAAAAgHk45/gT2B9gttkvIM3+hTT1w6gPAKjdxo0b1d3dreHhYQ0PDyuXy2nz5s3kPckD03y/fqM+fODr/KE+ksz3+Ul9hKKjo0MdHR1KpVI6f/78vLnz588rlUqR9ySfVMYLTn4ws8OSeivc9ANJfyvpo5LeX+H2f+Gc+91a7iOfz7tCodD4IAEAAAAAAACPmFlkH1ft80c8h1R/ZGSEN1kAwBIwM+3cubPVw0CEBgYGeA4NSBTXuaFcH4ZQ/8iRI6zPgGQyGY2Pj7d6GIhQOp3W2NhYq4eBiFR7Dg3p+SUJ9ffv389zaEDMTA8//LCcczp79qxOnTqljRs3VswODQ2pp6dHuVyOfIzzg4ODSVmjVvFgQv7x3jOzLkkvSfpEHaf9B0lbnXPlWsI0bwMAAAAAACBJomzeluL3AlUS69PYAgBLg+bt8NC8HZaornNDuD4MoT5vUAyLmemhhx5SKpWS2dw+HuecyuWy2tra5hyfmJggH+P8E088wRoNSC3PoaE8vyShPs3bYTEzbdu2bebvrX78J7/4PM3bi/zHm1lKk7s+f1DS+2o5xzn3yqLuNKHMbKWkJyT1VYmOSPqapF21Nm5LNG8DAAAAAAAgWa7/xTLCkJBf+ANAS9G8HR6at8PCJ8yEVZ83KIbl+sYz+C9BjWeJ0N7ezk7qAclkMhodHW31MBARnkPDk6Dn0IovRKQbrmb2KUn/XNKnJLXXcapbzP0mmXPuoqRNZrZW0gOS1kv6sKQOST+QVJT0vKSnnHPFlg0UAAAAAAAA8EBCfjEMAAAANGzVqlVat25d0xqUqV+9PgBg6YyNjdEcGpDBwcFWDwEA5pVq5CQz+6qk/yTp5yVlNdkZXs8fLIJz7phzbodz7hPOuZXOuXbn3Crn3Cedc79F4zYAAAAAAAAAAAAAIAqzG5RLpRL1l7g+wnb8+HEdP36cfKB5hC1u8408kixu8418tPlQ1b0DtpndL+mRWYfOSPrPks5JGoloXAAAAAAAAAAAAAAAIAZC2MHa5/oIk3NOhUJBkpTP52W28F6I5P3Kw1/OuZbPH/KsR9QubvONfO35pKu7eVvSP5v6Oibps865/RGOBwAAAAAAAAAAAEDMDQwMtHoIAOaRyWS0f3/zXsY/cuRI02pT/0bpdCNtHYg755yKxaIymYwkqVgsqru7e96GJ/J+5eG3Vs8f8qxH1C5u8418ffmxsbGKuaQw51x9J5i9LalD0qBz7teaMiq0RD6fd7yrAQAAAAAAAAAAAAD8ZWa66667tHr1aknS6dOndfLkSV25ckXlclnlclmSlEqllEql1NHRoTVr1pCPcb7evg7El5npgx/8YKznG/n68m+99RZrNCBmFuv5Rr6+/NGjR1mfAWlvb098s29o2traND4+3uphLIWK3eyNvEVzutB3Gx8LAAAAAAAAAAAAAABohlwuN+f7119/XZcvX55pdJKkcrksM1M2myXvQR7hyGazsZ9v5GvPIzxxnm/k68sfPXpUCMfY2Jh27tw559jAwIB6enq0YcMGSdJzzz2n4eHhG3Lk45lP+id6pRo4539MfW2PcBwAAAAAAAAAAAAAACAC0x9FPv19b2+vurq65nyEuZmpq6tLvb295D3IIxw+zDfytecRnjjPN/L15QEgzhrZefuwpE9IukPSH0c7HAAAAAAAAAAAAAAAEKV0Oq2VK1eqVCrNHHPOqbOzU+n0jW0D5OOXRzh8mG/kG8/Dfz7NN/Ksx6TL5XIaHh6e+fvw8LC6u7vJe5JPukYetb4u6f+UtNXMft85dyriMQEAAAAAAAAAAAAAgAidP39eqVRKy5cvlyRdu3ZN58+fJx/zfLlcnjcDf8V1vpGPJg+/pVIpr+YbedZjkm3cuFEHDx6caQjO5XLauHEjeU/ySVd387Zz7pyZ3SfpBUkvmdk/c879afRDAwAAAAAAAAAAAAAAUUilUlq/fr1yuZycczp79qxOnZp/rzby8ci/9NJL82bgr7jON/LR5OG39evXezXfyLMek8zMdP/995P3ND8wMFDzuSEy51xjJ5p9RNKfSVoj6Zykv5B0UVK1t30659xnG7pTNFU+n3eFQqHVwwAAAAAAAAAAAAAANMjMtG3btjnHnHMql8tqa2ubc3xiYkKpVEpmRj6m+cHBQTXa14H4MTM9/PDDsZ1v5OvPP/7446zRgEw/h8Z1vpGvL89zaFjMTDt37mz1MBChgYGBpKxRq3Sw7p23JcnMPiDpMUk/OVV4laRfqKMEzdsAAAAAAAAAAAAAACwBM7uh0UlSxWPk45tHGHyZb+QbyyMMvsw38gvnASDO6m7eNrMVkr4j6aeuv6nGEololQcAAAAAAAAAAAAAYKm1t7drcHCw1cNARNrb21s9BAAAAAARa2Tn7R2Sbp36/m8lfV3S9ySdkzQS0bgAAAAAAAAAAAAAAECdRkdH+Uj5gAwMDLR6CGiB48ePS5Juu+028h7kEba4zTfy0eYBoFUaad5+YOrr/5D00865C9ENBwAAAAAAAAAAAAAAAEgm55wKhYIkKZ/Py8zIxziPsMVtvpGvLw8AcdZI8/Y/lOQk/VsatwEAAAAAAAAAAAAAiJehoSGdOXNGktTd3a3NmzfP2/DknNOhQ4fIe5KH/5xzC86HYrGoTCYjSSoWi+ru7iYf4zzCFcf5Rr6+PMIz/Ykkrb4eI8/1bRSs3gsJMzsnqVPSZ5xzzzRlVGiJfD7vpt99BAAAAAAAAAAAAADwz3RTRE9PjyRpeHhYuVxOfX19FfMHDhxQsVgkH9P8wMAADaIBMTOl02l1dHRozZo1Wr16tSTp9OnTOnnypK5cuaJyuaxyuSxJSqVSSqVS5GOcHx8fZ40GJJvNanR0tNXDQETS6bTGxsZaPQxExMy8uX4jX1s+Qde5FbvWG9l5+7SkOyWtWtRwAAAAAAAAAAAAAABA5Hp6erRhw4aZvw8PD8+bnW6sIO9HHv5zzimbzSqXy80cy+Vyev3113X58uWZxmFJKpfLMjPyMc4jLKOjo9q5c6ekyabC2Y/Pzz33nIaHh2duvx75eOYRlrhcj5Hn+jYKqQbO+WNNdoJvjngsAAAAAAAAAAAAAAAAQLC6urrU29urTCYzcyyTyai3t1ddXV0zu+dLk7uMko93HgAAoBGN7Lz9R5J+SdJ6M9vpnBuIeEwAAAAAAAAAAAAAAKBBs3e2Gx4eVnd397zZXC5H3qM8/NfZ2al0+sZ2nXQ6rZUrV6pUKs0cc86R9yiPsMTt8Z98/XmE57nnnpMUz/lGvvF8Uplzrv6TzJZrsol7k6TnJf1bSa865y5GOzwspXw+7wqFQquHAQAAAAAAAAAAAABokJmpu7tbxWJR0mTzxMaNG+fsJjubc04HDx4kH9P8wMCAGunrQDyZmT70oQ9p06ZNFW9/5plndPHiRS1fvlySdO3aNXV2dpKPcf7NN99kjQbEzLRz505JrX/8J7/4/JkzZ1ifAZn9/z6O8418/fkEXedW/A9Vd/O2mU1cV7Te/3rOOdfIjt9oMpq3AQAAAAAAAAAAAMBvsxvP4L8ENbUkgplp1apV2rhxY8Xbh4aG1NPTo1wuJ+eczp49q1OnTpGPcf7cuXOs0YDwHBoWnkPDwvoMT4LWaGTN2+VFDsQ559oWWQNNQPM2AAAAAAAAAAAAAPiNxpawJKipJRHMTA899JBSqdQNu08651Qul9XWNrelZmJignyM80888QRrNCA8h4aF59CwsD7Dk6A1WrF5u5EdsF9R/bttAwAAAAAAAAAAAAAAAInV3t6uJ554otXDQITa29tbPQQAAOChupu3nXN3N2EcAAAAAAAAAAAAAAAAQLBGR0fZNTQwAwMDrR4CAADwUKrVAwAAAAAAAAAAAAAAAAAAAACAJKB5GwAAAAAAAAAAAAAAAAAAAACWQLrVAwAAAAAAAAAAAAAAAM3lnNOhQ4d05swZSVJ3d7c2b94sMyMf4zzCFNf5Rj6aPPx24MABr+YbedZjksVtvpGvL5907LwNAAAAAAAAAAAAAEDgDh48qDNnzqinp0c9PT0qFosLNgeTj0ceYYrrfCMfTR5+a/X8Ic96RO3iNt/I15dPurp33jaz7yzyPp1z7lOLrAEAAAAAAAAAAAAAAGpULBbV09OjDRs2zBwbHh4mH/P8Qhn4K67zjXw0efit2mNv3OYbedZjksVtvpGvL5/0tVt387akuyW5Bu/PFnEuAAAAAAAAAAAAAAAAAAAAAHirkeZtabIJux6ugXMAAAAAAAAAAAAAAEAEcrncnN3thoeH1d3dTd6TPMIS9/lGfnF5+K3V84c86xG1i9t8I8/1bT3Mueg3wjYzk9Qp6XZJvyHpU5K+Kemzzrl3I79DRCKfz7tCodDqYQAAAAAAAAAAAAAAGmRm2rlz5w3HnXM6ePCgisWipMnmiY0bN2ry5f0bkY9Pvhl9HWiN6fUZ5/lGvr78wMAAazQgZhbr+Ua+vjzrMyyVrnHjNN/I15+fPpYAFf+DNKV5+4Y7MdstqV/Ss865X2z6HaIhNG8DAAAAAAAAAAAAgN/ma96Gn2g8CwvrMzys0bBkMhmNj4+3ehiISHt7u0ZGRlo9DESE59DwJOg5tGLzdnop7tk5t8vMfl5Sr5n9E+fcN5fifgEAAAAAAAAAAAAAAAAAqGZ8fFx333237rzzTmWz2YqZkZERvfbaa3r55Zc1MTGhO+64g3xM8/39/RVrAEAcLMnO25JkZv9C0tckfcc59+kluVPUhZ23AQAAAAAAAAAAAMBv7EoYlgTtSJgIrM/wsEbDYmbas2dPq4eBiPT397M+A8JzaHgS9Bzaup23p/zN1NeeJbxPAAAAAAAAAAAAAAASo729XQMDA60eBiLS3t7e6iEAAAAAiNhSNm93Tn39wBLeJwAAAAAAAAAAAAAAiTE6Oqq77rpLx44dU1tbm+666y7dfvvtymazFfMjIyM6evQo+Zjm+/v7K54HP2UyGd5cEZhMJtPqIaBJWv34T37xeQCIM1uqbcfN7LuS7pD018657iW5U9Qln8+7QqHQ6mEAAAAAAAAAAAAAABpkVvFTubV9+3bdfPPNc4698cYb2rdvH/kY5/v7+5PycfKJML0+4zrfyDeWZ42Gw8y0Z8+eWM838vXlWZ/hMDPt3Lmz1cNAhAYGBpKyRiv+gNb05m0z+zFJA5I2S3KS/sg590+beqdoCM3bAAAAAAAAAAAAAOA3M9Ojjz6qm266SZL0zjvvaM+ePZKkXbt2zexYOTIyot27d0sS+Rjnd+/enZSmlkSY/eaKOM438vXnJZpDQ2JmM4+9UvzmG/n686zPcMx+Du3u7tbmzZvnfdOic06HDh3SmTNnyMc4n/Tm7VTdVcy+U+Of/2xmfyXpv0v6P6ZOf1eTjdwAAAAAAAAAAAAAAKAJphuXJGnZsmV65JFHJEmvvPLKzPFXX31VktTf30/egzzC4cN8I197HuGJ83wjX18e4enp6VFPT4+KxaIOHTo0b+7gwYM6c+YMeU/ySVV387akuyXdVcOfT0r6MU12jZukH0ja5Jw7s9hBAwAAAAAAAAAAAACA2nzwgx+UJH3ve9+bOXb06FFJlZubyMcvj3D4MN/IN56H/3yab+RZj0mzYcMGbdiwQT09PTO7OldSLBbV09ND3pN8UqUbPK/yfudzjUp6W9JpSc9L+kPn3IUG7w8AAAAAAAAAAAAAACxCW1vbzPcTExPkPciPjY1VzcFPcZxv5KPLw19xmD/ko80DQBzV3bztnGtkt24AAAAAAAAAAAAAANAC77zzjiTp7rvvnjm2du1aHT16VG+//bZuuukm8jHNP//880JY4jzfyNefR1g6Ojp05coVSVJ/f/+8uXffffeG28nHL9/R0TFvDfgnk8loYGBgzrHr/z7b8PCwhoeHycc4n8lk5j0/Ccw51+oxICby+bwrFAqtHgYAAAAAAAAAAAAAoEFmpv7+fi1btkyS9NZbb+lrX/uaJGnXrl3KZrOSpJGREe3evVuSyMc4v3v3btHXEQ6z9z7oPo7zjXz9eUmsUQBYAmamPXv2SIrH4z/5xef7+/uT8hxqFQ8m5B+PGtC8DQAAAAAAAAAAAAB+m90cOtv27dt18803zzn2xhtvaN++feRjnE9QU0siTK/PuM438o3lWaMA0HyVrnFb/fhPfnH5BF3n0ryNhdG8DQAAAAAAAAAAAAB+MzP93M/9nF5++WVNTEzojjvu0J133jmzw931RkZG9Nprr5GPaT5BTS2JYGZzdpy8XqvnG/n68+yODwBLw8z0vve9LzaP/+QXn0/QdS7N21gYzdsAAAAAAAAAAAAA4Le2tjaVy+VWDwMRSaVSmpiYaPUwEBEz0549e1o9DEQoQY1nANBSPIeGJ0HPoRWbt9MLnmG2qxkjcc7tbkZdAAAAAAAAAAAAAACSjEZfAAAAAIi3BZu3JT0mqRmt7TRvAwAAAAAAAAAAAAAAIHFGRkZ09OhRHTt2TG1tbbrrrrt0++23K5vNkg8gDwBYGnF7/CdfXz7pbKFtx82sGZ+l5Jxz/JePoXw+7wqFQquHAQAAAAAAAAAAAAAAEJxsNqvR0dFWDwMRam9v18jIC1/E4wAAIABJREFUSKuHAQDBMzPt2bNn5u9vvPGG9u3bVzG7fft23XzzzXOOkY9nfqH+5YBYxYNVmrc/E8Ed/y+Sfl3SsqlB0LwdUzRvAwAAAAAAAAAAAAAAAACAOJndvD0yMqLdu3dLkh599FHddNNNkqR33nlnJrNr166ZHaDJxzPf39+f6Obt1EJnOOf+pNE/ko5L6pX0eb3XuC1Jz0f5rwIAAAAAAAAAAAAAAAAAAED4Xn31VUmTzb/TjcCStGzZMj3yyCOSpFdeeYV8zPNJt+DO2w0VNFslaZekz0pK672m7WOS/pVz7ruR3iEiw87bAAAAAAAAAAAAAAAAAAAgTrLZrEZHR1s9DEQok8kk5f9pxZ2305FVN7tJ0r+U9GuS3j/rDk9K6nfOPRfVfQEAAAAAAAAAAAAAAAAAACB8o6Oj2rt37w3Hn3rqKZ04cUKSdOutt2rr1q0L1iEfn/zY2NiC2dAtunnbzJZJ+pykRyR9QO81bf93Sbucc99c7H0AAAAAAAAAAAAAAAAAAAAA0/r6+ip+Tz7++UKhUDUfMnPONXaiWVrSw5L6JX1I7zVt/62kL0v6d8658SgGiaWRz+dd0hcEAAAAAAAAAAAAAAAAAACIDzOruPM2/LVjxw412r/sGat0sO6dt83MJP2KpMckfWRW8R9IGpD0+865dxsbIwAAAAAAAAAAAAAAAAAAAACEqa7mbTP7RUlfkfTx6UOSrkn6PUm/45y7HO3wAAAAAAAAAAAAAAAAAAAAACAMNTVvm9nPSPrXkvLThySNSvoDSV9xzr3ZnOEBAAAAAAAAAAAAAAAAAAAAQBgWbN42s9sk/bakn5k+JKks6SlJX3LO/U1zhwcAAAAAAAAAAAAAAAAAAAAAYai28/arkpwmm7adpCFJX3TO/WWzBwYAAAAAAAAAAAAAAAAAAAAAIanWvD3NSXpH0mpJQ2a2mPt0zrmfXEwBAAAAAAAAAAAAAAAAAAAAAPBNrc3bkrRM0o8v8v6md/AGAAAAAAAAAAAAAAAAAAAAgESppXl7UdtsAwAAAAAAAAAAAAAAAAAAAI166qmnJEl9fX1asWLFgtmrV69qaGiIvCf5JFqweds5l1qqgQAAAAAAAAAAAAAAAAAAAADXO3HixMz3W7duXTA7NDRE3qN8EtGcDQAAAAAAAAAAAAAAAAAAAABLYMGdtwEAAAAAAAAAAAAAAAAAAIBWuvXWWyVJfX19VbOzM+Tjn08ic861egyIiXw+7wqFQquHAQAAAAAAAAAAAAAAAAAAIEkyM+3du7fVw0CEduzYoYT0L1ulg6mlHgUAAAAAAAAAAAAAAAAAAAAAJBHN2wAAAAAAAAAAAAAAAAAAAACwBGjeBgAAAAAAAAAAAAAAAAAAAIAlQPM2AAAAAAAAAAAAAAAAAAAAACwBmrcBAAAAAAAAAAAAAAAAAAAAYAnQvA0AAAAAAAAAAAAAAAAAAAAAS4DmbQAAAAAAAAAAAAAAAAAAAABYAulWDwAAAAAAAAAAAAAAAAAAAACox9WrVzU0NCRJ6uvr04oVK8h7kk86mrcBAAAAAAAAAAAAAAAAAADglaGhIZ04cWLm71u3biXvUT7JUq0eAAAAAAAAAAAAAAAAAAAAAAAkATtvAwAAAAAAAAAAAAAAAAAAwCt9fX0Vvycf/3yhUKiaD5k551o9BsREPp93SV8QAAAAAAAAAAAAAAAAAAAgPsxMe/fubfUwEKEdO3YoIf3LVulgaqlHAQAAAAAAAAAAAAAAAAAAAABJRPM2AAAAAAAAAAAAAAD4/9u78zDp7rJO+N87CwSykLBDAgmyCYEAJgqMyKYIisMSB9lmMMIIgoCIjrhcsujLIO+8DIIiCryyBwUMgsjmsAwDAgJiZJV9h0TCmhCWJPf8UfWQTj2nennSXVXd5/O5rnM93ef8zq/u6rq+T1dX3fU7AAAALIDmbQAAAAAAAAAAAACABdC8DQAAAAAAAAAAAACwAJq3AQAAAAAAAAAAAAAWQPM2AAAAAAAAAAAAAMACaN4GAAAAAAAAAAAAAFiAQ5ZdAAAAAAAAAAAAAADM84IXvCBJcuqpp+aII45Yd+y5556bM844w/hdMn6MNG8DAAAAAAAAAAAAsLLe9773/eDrBzzgAeuOPeOMM4zfRePH6KBlFwAAAAAAAAAAAAAAMAZW3gYAAAAAAAAAAABgZd3iFrdIkpx66qkbjl07xvjVHz9G1d3LroEVccopp/R73vOeZZcBAAAAAAAAAAAAkCSpqjz96U9fdhlso0c+8pEZSf9yDe08aNFVAAAAAAAAAAAAAACM0SHLLgAAAAAAAAAAAAAAhhx33HF55CMfuewy2EbHHXfcsktYKs3bAAAAAAAAAAAAAKykz33uc8suAbbVQcsuAAAAAAAAAAAAAABgDDRvAwAAAAAAAAAAAAAsgOZtAAAAAAAAAAAAAIAF0LwNAAAAAAAAAAAAALAAmrcBAAAAAAAAAAAAABZA8zYAAAAAAAAAAAAAwAJo3gYAAAAAAAAAAAAAWADN2wAAAAAAAAAAAAAAC6B5GwAAAAAAAAAAAABgATRvAwAAAAAAAAAAAAAsgOZtAAAAAAAAAAAAAIAF0LwNAAAAAAAAAAAAALAAmrcBAAAAAAAAAAAAABZA8zYAAAAAAAAAAAAAwAJo3gYAAAAAAAAAAAAAWADN2wAAAAAAAAAAAAAAC6B5GwAAAAAAAAAAAABgATRvAwAAAAAAAAAAAAAsgOZtAAAAAAAAAAAAAIAF0LwNAAAAAAAAAAAAALAAmrcBAAAAAAAAAAAAABZA8zYAAAAAAAAAAAAAwAJo3gYAAAAAAAAAAAAAWADN2wAAAAAAAAAAAAAAC6B5GwAAAAAAAAAAAABgATRvAwAAAAAAAAAAAAAsgOZtAAAAAAAAAAAAAIAF0LwNAAAAAAAAAAAAALAAmrcBAAAAAAAAAAAAABZA8zYAAAAAAAAAAAAAwAJo3gYAAAAAAAAAAAAAWADN2wAAAAAAAAAAAAAAC6B5GwAAAAAAAAAAAABgATRvAwAAAAAAAAAAAAAsgOZtAAAAAAAAAAAAAIAF0LwNAAAAAAAAAAAAALAAmrcBAAAAAAAAAAAAABZA8zYAAAAAAAAAAAAAwAJo3gYAAAAAAAAAAAAAWADN2wAAAAAAAAAAAAAAC6B5GwAAAAAAAAAAAABgATRvAwAAAAAAAAAAAAAsgOZtAAAAAAAAAAAAAIAF0LwNAAAAAAAAAAAAALAAmrcBAAAAAAAAAAAAABZA8zYAAAAAAAAAAAAAwAJo3gYAAAAAAAAAAAAAWADN2wAAAAAAAAAAAAAAC1DdvewaWBFV9bruvsuy62B7VNWDu/tZy64D2J98wmqTUVhd8gmrTUZhdcknrDYZhdUln7DaZBRWl3zCapNRWF3yOR5W3uYHNG7vOQ9edgHAXPIJq01GYXXJJ6w2GYXVJZ+w2mQUVpd8wmqTUVhd8gmrTUZhdcnnSGjeBgAAAAAAAAAAAABYAM3bAAAAAAAAAAAAAAALoHkb9q5nLbsAYC75hNUmo7C65BNWm4zC6pJPWG0yCqtLPmG1ySisLvmE1SajsLrkcySqu5ddAwAAAAAAAAAAAADAnmflbQAAAAAAAAAAAACABdC8DQAAAAAAAAAAAACwAIcsuwDY7arqCklun+SWSW6W5LpJrp7k8CTfS/L1JB9K8n+SvKC7P72Fue+c5OeT3GY65+WT/HuSjyf5+yQv7O6ztjDfQUnumeQe03qvluQySc5K8uEkf5fkRd39zS3Medsk903yH5Icl+TITO7z55O8Mcnp3f2+zc4H22k35LOqDktyiyQ/Ot1+LMn1k9TM0Od392mbrW8692WT3CfJ3ZLcPJPMJ5PMn5nkVUle0t3f3cq8sF3GmtGqOjLJj0zn2jfvCQNDn9Ddj9/MnLDdRpzPGyS57XS+GyW5TpJjkhyW5FuZ/A79lySvTvI33X3+ZuaF7TbGjFbV4Znc333z/VCSKyW5YiYZPW9a58cyud8v7+6PbTQvbLcx5nOD23pxkvsNHevu2duDHTfGjFbVCUk+tcm7sdY53X3lAzgPDsgY8znnNn48yd0z+Vkcm+TKmTzXPTvJl5K8I8mbk7zN36Qs0tgyWlWnJXnuZu/DHNfZys8BDtTY8jkzbyW5Syb9DzfP5PXco5IcnOTcTH53fjjJG5K8tLu/ttm5YbuMOaPTufUUsbJ2ST6vleQOmWTzxFz83sjlMvlb8SuZ9P+8IZP+n29soUY9RcvW3Tab7QC3JP8tyfeT9Ca3C5I8JcmhG8x7QpI3bWK+byR5+CZrvXmSf97EnF9Ocq9NzHd8krdsYr6LMnlx4/BlP162cW27JZ9JPrHJ+p63xft/x0ye9G0078eT3GHZj5dtfNuYM5rkwk3O+fhlP062cW5jzWcmTdmbvc+dyQuLd13242Ub3zbijJ62xYxemOTZSQ5b9mNmG8821nyuczv/cb35l/142ca3jTWj0/q28jt03/aVZT9mtvFsY83nzNw3yuTN9s3+DB617MfNNp5tjBnN1v8GHdpOWPZjZ9v72xjzuWbOG2fSWLbZ+/71JA9e9mNmG9c28oweHz1FthXedkM+k7xyC/V1kq8mOW2T919P0QpsBwW4NI7N1lawPzjJo5O8bPop0P1U1fUy+cTOHTYx31FJ/qSqnrTeoKq6ZSZPim6xiTmvluSvq+pX1pnv+kn+KcntNjFfZfICx+unK43CouyKfE5vd1tV1d2SvDaTTwVu5LpJXjs9BxZptBlNPAdn5Y01nydscfyxSV5ZVffa5jpgI2PN6FYdlOS/JnnZkutgXORzqqqOTvIXO307sEUyCqtr1PmsqjtksqL2nXZiftgGo87opdDLLoBRGGU+q+q4TGo8aQunXSHJX1TVg7azFtjAWDOqp4jdYDfk8/gt1JdMrib83Kp69HqD9BStDo0jsP2+muSDSc5ZZ8zdkzxwdmdVHZLkpZlcKmTWWZlciuH7A8d+u6ruOXRDVXVUkr/J5I+RWZ9L8pFMPsl2idOS/GlVnTIw38FJXp7kqgPzfTuTyw59a+DYjyd56lCNsEArlc85es48m1JVxyd5cZLLDBz+ZCafipt12SQvrqprH+jtwjbZ8xmd44JMVgeFVTbGfF6UyfPlDyf5zpwxB2fygr/LybNsY8zotzJ5brvR/f65aTMMLMsY85kkT0tyjW2eE3bCWDP66STv3WD7l22+TdiqUeSzqk7M5JLZQ+/hXJDJc973Jzk7GkFZLXs9o1/Jxr8r923fGzj/o0k+e4C3DZfWXs9nkjw+yRXnzPvpTHogvjvn3CdO7ycsy57OqJ4idrndkM8vTms8b50xf1RVPzx0QE/RatG8Ddvj7CR/mOSk7r5Sd9+ku6+c5ORM/mgf8tCBfQ/L/qtjd5KHJLlGd5+Yyadq3j1w7jOqaug/1sdn8mmhtb6T5O7dfe3uvlEmlxT65MyYgzO8QtK9MvwJ1qckObq7b5zk6CS/NzDmQVV164H9sJNWOZ9J8plM/nh5TCaXJTk6yT+uc3828tQkR8zsOyfJj3f3dbv7+klunf2fbB4RfwyxHGPLaDJ54f7FSR6VyQsRRyX5/KWcE3bCGPOZTFY7e0CSq06fL984k9+TD0ty7sD4Y5LcZxtuF7ZqbBn9UpI/TnLXJEd191Hdff019/uUTFa0GGIFQxZtbPm8hKr62Ux+l+4z1MwCyzTqjE49obtP2WD7qW2+TdiMUeVz+ub+XyW53MyhL2Wy+uAVps95T+ruqyU5LJPVC58cTaEsx2gy2t2v3sTvylOS3DfJoQNT/HF3+8AFizSafE7dZWDfZ5Oc2N3XmfZAHJvkdQPjrpbkhpfituFAjCmjeorYbVY9n0nygen8x3b3sd19kyRHJvmFTBrDZx2ayZVJh+gpWiXdbbPZDnBL8oQkv5XksuuMOTqT/yh7ZrsoyWVmxn54YNzpA3P+8MC4TnLvmXGHJfnawLj/PjDnnefMecuZcS8ZGPOxJAcPzPnOgbEvXPbjZhvHtur53KD2twyc/7xNnHdsJquxzJ774IGxDxkYd0GSay77sbONYxtjRjeY89MDcz5+2Y+TbZzbWPOZ5E1Jbr/BmPvOqfHFy37cbOPZxprRTc5/jTk1PmvZj5ttHJt8djJZNfRza+Y4L8n/M1Tfsh8v2/i2sWY0yQkD55627MfDZlu7jTif9xk494tJrrXsx8RmW7uNNaObnP/PBuY/J8nll/242caxjTWfmSxWN3vubw6MO2VOnbda9mNnG8c2xoxGT5Ftl2y7IZ+ZfKji1A3ux63nzPf2gbF6ilZss/I2XArd/bju/n+7e94ld9LdX0/yioFDlTWX8qmqm2fyH/Ss0wfm/EiSfx4Ye9+Z7++SyS+SDedM8g+ZXAJsozlvMDDmvd194cD+dw3sO3V6mRTYUbsgnzvhXpmsmr/WRZms3jLrr6bH1jo4k0/mwY4baUZhVxhrPrv7jt39lg2GvTTDlyG70vZXBMPGmtFNmvc615cXWgWjJZ9JJqsorb006O9l+FKbsHAyCqtrxPl8+MC+3+vuzy3o9mFTRpzRdVXVMUl+ceDQM7v724uuh3EacT4/M7DvqIF9VxjYd1EmjaSw40aaUT1F7Aq7IZ/d/Z+6+4x59U3HvCPJvw0cGnrvUk/RitG8DYvxzYF9F+SSzdK3nHPuvEswvGdg34/OfD805/lJPjS7s7svyvAvh9k5Zy+dsJ4a2Hf5JCduYQ7YacvK504YqvPj3b3ffezub2T4DfRF1AlbsZcyCnvN6PI5fXFx6M03jaGsolFltKpOTPLiOYdfuchaYBP2ZD6r6qeTPGjNrrcnefoia4BtsiczOuNRVfXxqvp2VZ1fVV+sqjdV1ROq6oQl1gUb2TP5rKojktxqZveFSf6+qn61qt5cVV+tqu9V1VnTjD66qo7c6drgUtgzGd2kX8nkfc+1vpfkT5dQC2xkr+Xz7wb2Pbqq7l9VV6yqw6vqdhnO4wu6+5wdrg+2ai9lVE8Re81uyOdQjUPvXeopWjGat2ExThnYd2Z3X7Dm+5sNjPl+5jeCfH5g3zWr6sobzPmFaaP2ZuecnePsgTE/UlVD/58M3e8kucmc/bAMy8rnThiq87PrjN9M5mHZ9lJGYa8ZXT6r6vgkVxk4NPQiCyzbns3otGnlPdPtzKr69yQfSHK7geFP6u55L5DCsuy5fE4byZ69Ztf5SX5pndegYJXtuYwOuFmS6ya5XJLDklwjyR2SPDbJJ6rqf1bVZZdUG6xnL+Xzltl/xbPzM1l98E+T3D7JMUkOTXLVTDL6lEwyeqcdrg0O1F7K6Lqq6tAMr55/enf7kD+raK/l84nZf/Xsw5O8KMk5Sc5N8pbsvwrqS5P86k4XBwdgL2VUTxF7zUrns6oOT3KjgUND713qKVoxmrdhh1XVbTN5kW3WM2e+H/oP+Gvd3XOmnvdp0CvP+Xqfr845b96ch1fVYWu+/z8DY66f5EnTFypSVQdV1W8lufWc27ninP2wUEvO507YjsyvRHMcJHsyo7BnjDifjx3Yd16SFy66EFjPCDJ67SQnT7eT5tz+mUnu392/u8jCYCN7OJ//I5Ns7vN73e0y1Ow6ezijW3FQkl9PckZVHbLsYmCfPZjP4wf2HZHkhA3Ou0qS11TVT257RXAp7MGMbuTeSa45sP+piy4ENrIX89ndX8vkg1CnZ9Ict5F3JLlzd9+7u4eurAhLswczqqeIPWOX5PPR2X/F+07yF5ucX0/REmnehh1UVddN8pLsf6mPf0ry/Jl9VxiY4rvrTD/v2NE7POez5oz7rSRfq6oPJvlakievcztHrXMMFmIF8rkTtqPOna4RNmWPZhT2hLHms6oemuSBA4d+Z3rpMFgJY83ojHOTvDWTVQthZezVfFbVHZM8eM2uf0zytJ2+XdhuezWjA76f5BOZXLViveexP5vkvy2kItjAHs3nMRsc/3aSjyT5zsCxQ5K8qKouv+1VwQHYoxndyK8P7Ptf3f2vC68E1rGX8zlt4H58JvdvI7dK8utVddMdLQq2aI9mVE8Re8JuyGdV3S3DC089dc7CGnqKVozmbdgh0yf+/zv7f+r6s0nuOXP5hLnTHMCxeZ/a2ZY5u/vTSX5jzrjDk9w4Gz+RGnqxERZmhfO5E7Za5zJqhEsYWUZhVxlrPqvq0UmeMXDoOd39J4uuB+YZa0YHHJHkEUk+WFUPWnYxkOzdfE4vy/mcNbd/fpJf6u6LdvJ2Ybvt1Yyu8dEkf5DJqmZHdPf1uvum3X10JlexeO2c8x5TVZddUI0waA/n87B1jj0lyRW6+0aZNHk/b2DM1ZP84g7UBVuyhzM6V1XdLsmPDBx6yqJrgfXs5XzWxJMy+aDTA2YOfzHJx5OsvX+V5C5J3l1VP7vT9cFm7NWM6iliL9gN+ayq+yR5WSYf7l3rdUkes9l51qll3rFVez9oV9O8DTugqu6QyaVAjp059Pkkd+zuLw6cNrTKyWXWuZl5L5p/Y87X2zVnuvsZSX45k5Uf1vPJJN8a2L/eJRdgR61QPnfCdtRp5VCWao9nFHa1MeZzeum+p2by5tvsCxQvTvKQxVcFw8aU0e5+VHdXd1cufsH/UUm+NDP0skmeXVV3WmR9MGuP5/PJSa6z5vvf7+6P7vBtwrba4xlNks909w27+3Hd/c7u/t7ag939/iR3TfKagXOvkOQ2C6gRBu3xfH5zzv6PJfmtfc0A3f2dJL+a5CsDY++8Q7XBpuzxjK7n0QP7PpTk9YsuBOYZQT7/KMlv55I9Tx9IctPuPra7r5/kaklePnPeZZO8uKquuoAaYa69nlE9RexmuyGfVfUbSU4fuI03JTl1neZyPUUrRvM2bLOqum8mn2KZvdTAR5Pcprs/MefUoRferlhV8z7hcqVNzDM057zz5h07b/ri4CV093OS/FCSxyV5eyZPni7I5PImb03y8CS3yPDqEZ9ZpwbYMSuWz52wHZnf6RphrhFkFHatMeZzusLgX2XSEDrrz5M8wKqirIoxZnSf7v52d3+4u5+W5JSBWiqTv1thKfZyPqvqyCQPW7PrHUmeulO3BzthL2d0n+7ecEWk6Zh5+b3h9lYEmzOCfH5tzv63zv6t2d3fzuTS3LNO2O6iYLNGkNFBVXW9JD83cOipm/mdC4uw1/NZVcdl+EMUp3X3B/Z9091fTXJakrNmxh2d5Jd2rEDYwF7P6D56itiNVj2f00Wn/jjJ/5f9F516VZK7dvf560yhp2jFaN6GbVRVv5nJCnyzn0r5p0z+E1/vCcaZA/sOSXKNOeOvNbDvi9299j/JoTmPraqDtzDn0BxJku4+q7v/oLtv091X6u5Du/uK3X276SfpbpHk0JnTLsjwi4ywo1YwnzthqM5rrzN+S5mHnTSSjMKuNMZ8VtUxSd6Q5F4Dhx/X3Q/VuM2qGGNG55muePGygUO3qqrLLboeGEE+D84l3yS4dZILq6rXbkmeO3TyzLijd7BOGDSCjG7VZ+fsl08WbiT5/OCc/f8+Z//ZA/uGGl1gx40ko/M8Kvv3WJyd5EVLqAX2M5J8/nQmda11bne/d3Zgd5+X5D0Dc/zYThQGGxlJRn9ATxG7yarnc82iU782cPjZmay4vd/irJuoU0/REmnehm0w/WTL05L8j+z/yZa/S3KH7p73gts+75qz/+Qt7J99AjM052GZXFL6EqrqoEyeGG0051Y8eGDfO6Z/JMFCrHA+d8JQndetqtlPBWb6xvh1B8b7Q4iFGllGYVcZaz6r6tpJ3pbktjOHLkjywO7+g0XWA/OMNaObMHQpzoOTHLPoQhgv+YTVJqNzzXuzzuWqWZiR5fP9SYZWRLvKnPFXHdg31NANO2ZkGd3P9MP+pw0c+rNNNMrAjhpZPq8+sG+9le+Hjh2xTbXApowso1uhp4il2w35nD4P/YcMLzr12O5+cHdfuH6JSfQUrRzN23ApVdVhSV6a5JEDh5+Z5J7TS9qtq7v/JclHBg7db+A2fzjDjdYvmfn+dUm+vpk5k9wpw5c7mJ1zX6P3uqrq7knuO3DoTzY6F7bLiudzJ7wsyewTsoOS3Gdg7L2z/xPPCzO8UiHsiBFmFHaNseazqm6W5B3Z/8OO30ryc909uHIoLNrYMlpV16qqq21i3GWT/Mc5h8/Z3qpg2NjyCbvNGDNaVc+oqmtuMKYyfOn5JPnQ9lcF+xtbPrv7giR/O3DotrPvwVTV5TO8Qqg3zVmYsWV0jgcnOXxm33eS/NkSaoEfGGE+vzGw78iq2q+e6e/QUwbGr9IVcNjjRphRPUXsGrshn2sWnfqJmUPfT3Jad//hRvWtoadoxWjehkthzSdbfn7mUCf53e5+2CY/2bLPMwf23buqfnn6AnqmL7S/cGDcFzPzQt/0U95DDSaPqqq77ftm+oth6Lbf291DL/49pKpeWVWnVtWRaw9U1ZWr6nFJXp79/xM/M8kZA/PBtlv1fO6E7v5CklcNHHpiVd163zfTr584MO5vp5eahx03xozCbjHWfFbVTyZ5a5LZxpYvJbldd79+EXXARkaa0ZOTfKaqXlhVd5v+DC6hqk5J8vokNxg4/5+7+7s7XSSMMJ8XJHnvJrZPzzl/7ZgLdrhWGGNG93lYkk9W1elV9TNVdYlVBqvqpkn+PsnPDJz75SRvX0CNjNyI8zlU5/WTPLmqDk5+0EzwjCRXHhjrTXMWYsQZ/YGqOiTJwwcOvXATKzHCjhlpPs+cs/95VfWDRTmmP5u/zPBK3e/cicJg1kgzmugpYhfYDfncYNGpu3b387dQn56iFVTd6109BFhPVT0ryS8PHDovw5+omfWQ7n7vmvkOyWSlhKFP2JyVyUph109y6MDxU7v7FQM1HpXJ6ijHDpzzuWmtN8j+H+a4MMmtu/vdA3M+PBd/2q2TfDaTFb6PSnJC9n+ClUwWR/0aAAAL5UlEQVQuXX1yd2/m5wKX2m7I53Tev8j+l0S5Yfa/XNc52f8N72d197Nm5js+yQcGzk+ST2SS2esNHDs3yYnd/dmhOmG7jTWj0zlflf2bQ2+a5DIz+76UyR9qaz2+u189VCtsl7Hms6q+N6eGzybZ6E24L3b33TYYA9tijBmtqnskmb2dL+bi1bSvleTooTqmHtDdQy+IwrYaYz43o6pOy8DiAt099PoR7JixZrSqZt8EujDJ5zN5o+9aSfa7NO4aD3T1GRZhrPmczvnCJP954ObOy+Q9nBOSHDZw/Izunm0ygB0x5oyumfv+SV40s7szeV/lw/POg502xnzWZEXfD2f4A/yd5AtJzs/kd+hQnd9Kcv3uPmuoVthOY8zodD49Ray83ZDPqvro9JxZX87k9926unu/q0/oKVothyy7ANjlZpus9jk8+z+xGXKJT5h19wVV9QtJ3pzkuJmxV5tuQ/5o3pOs7v5mVf18JiuQzb4Qf60583WSRww1bg+oJMdPt3m+nuQenmSxYCufz6kbbrKeK023tfa75G13f2b6IuLLsv/P4Lpz5v5ekvt7ksWCjTKjUydl/d+b+1xjuq01tMoSbLex5nPoxZIkufZ0W49sskhjzeisa25y3HM0brNA8gmrTUYnDs7m/iZ9msZtFmjM+XzEdN4fndl/eJIfnnPOB5I8cBN1wHYZc0b3+fWBfa/VuM0KGF0+u/uiqnpQkjckudzM2Mr+dV/i9Ez6IDRusyijy+gAPUWsqt2Qz3k1Xj3DV5bYkJ6i1TK70i6wZN398SS3TfKWTQz/VpJHdvfvbDDnu5LcIcm/bGLOs5Lcp7uHLudwIN6Q5Fbd/b+3aT5Ymp3I507o7lcl+dkkn9zE8E8m+ZnpObCr7ZaMwhjJJ6y2XZDRCw7gnLOSPKy7h1bOgF1jF+QTRm2XZPSNmay2vVlfTfKg7n7UDtUDC7FL8pnu/nqSn0xy+iZP+askP97d39i5qmDn7ZaMJklV3TbDDTz/c9G1wCLshnx299uS3CmbWxl1ny8n+YXufv7OVAWLsRsyukV6itgzdks+9RStDitvwwrq7k8luUNV3TnJf0ryE5l8YuZySb6S5GNJXpPk+Zv9VGh3v6+qTk5yapJ7JvmxTD7Vc2gml4H/UJK/S/LC7v7mBtM9L8lnMmkIv+V0nqtkcum+czK57Oabk/xtd79jc/cadoedyOcO1fnGqrpxkvsmuVsml2a56vTw2Zl8mONVSU7v7u8up0rYfrslozBG8gmrbZUz2t2vnl7K73aZvPB5s0yuJHV0JitDfDvJNzN5EfEDSV6X5A3dff4i64Sdssr5BFY/o939U1V1tUyaW34iyU2SXCeT36OHZvJm4VlJ/jmTqze+zO9Q9opVz+eaOr+V5P5V9dQk98ukmfvYTK6m+o1M3o95a5LndfeZy6oTtttuyWiGV90+s7vfuPBKYEF2Qz67++1VddMkd8nkvdCbZ/I898hMrjbzrSRfTPKv01pf0d3nLaNW2G67IKPPi54iRmoX5HNfnXqKVkB197JrAAAAAAAAAAAAAADY8w5adgEAAAAAAAAAAAAAAGOgeRsAAAAAAAAAAAAAYAE0bwMAAAAAAAAAAAAALIDmbQAAAAAAAAAAAACABdC8DQAAAAAAAAAAAACwAJq3AQAAAAAAAAAAAAAWQPM2AAAAAAAAAAAAAMACaN4GAAAAAAAAAAAAAFgAzdsAAAAAAAAAAAAAAAugeRsAAAAAAAAAAAAAYAE0bwMAAAAAwBZU1UFV9baq6un20C2ce5Oq+u70vHOq6uo7WSsAAAAAAKulunvZNQAAAAAAwK5SVddLcmaSyyc5N8lJ3f2pDc45JMk7k5w83XX/7j59RwsFAAAAAGClWHkbAAAAAAC2qLs/nuR3p98ekeQvq6o2OO23c3Hj9is0bgMAAAAAjI+VtwEAAAAA4ABMm7XfkuS2012P6O4/nTP2pknek+QySb6S5MTuPnsRdQIAAAAAsDo0bwMAAAAAwAGqqh9K8q9JDk9yXpKTuvuTM2MOSfKuJD8y3XXv7n7pQgsFAAAAAGAlHLTsAgAAAAAAYLeaNmo/Zvrt4UmeO12Re63fycWN2y9b27hdVQdV1S9U1V9X1aeq6ttV9a2q+khVPXO6Yve6quraVfXwqnpZVf1bVZ1bVd+rqrOr6i1V9ZiqusIGc5xQVT3dnjfdd2xVPbGq/rWqvjY99vjN/WQAAAAAABhi5W0AAAAAALgUps3a/yvJHae7fq27nz49dlKS9yQ5NMnZSU7s7q9Mj103ycuT3Hyd6S9K8sTufuyc2759kjclmW0Yn/XvSU7t7rfNmeeEJJ+afvv8JC+ZbsfMDH1Cdz9+g9sCAAAAAGCOQ5ZdAAAAAAAA7Gbd3VX1wCTvT3JkkidV1WuSfDrJ8zJp3E6Sh840br8zyZWnx96V5JWZNFAfnMlK3acluWKS36+qi+Y0TR+WSeP2B5O8OcmHk5wz3X+tJPdIcnKSqyR5dVXdvLs/vcFdul6SlyY5IslfJ3ljkm8muU6SL2z8EwEAAAAAYB4rbwMAAAAAwDaoqock+fPpt2/LpOn5cdPvX9Ld95uOOyjJuzNp0L4wyS9393MH5rtqktdnsjL3RUlO6u4Pzow5PslR3f3+deq6b5IXJTkoyfO6+5cGxpyQi1feTpJzk9y1u9+6/r0GAAAAAGArNG8DAAAAAMA2qao3JLnTzO4vJzmxu786HXNqkr+ZHntsd//hOvPdIMmHMlmN+9nd/eADrOv5SR6Q5PwkV+ju788cPyGXbN7+te5++oHcFgAAAAAA8x207AIAAAAAAGAPeVCSb87se8i+xu2p/zL993tJ/mS9ybr7o0n+afrtT1+Kuv5x+u/lkpy0wdhvJ/n/L8VtAQAAAAAwxyHLLgAAAAAAAPaK7v5cVT0xyZOnu17b3a+aGfYT03/PTnL7qtpo2gun/x5fVZfr7vNnB1TVLZP85yS3SvJDSY5Mcuic+Y5L8t51bu993X3eRkUBAAAAALB1mrcBAAAAAGB7nT3n61TVEUmuNP32uCSv2OLcxyT5QfN2VV0myXNy8Wrem3HUBse/sMWaAAAAAADYJM3bAAAAAACwOFe4lOdfZub7Z+Tixu3vJnlNkndn0oB9Xi5etfuOSR4x/frgDW5jv5W9AQAAAADYHpq3AQAAAABgcc5d8/VbuvsOBzpRVZ2Q5EHTbz+f5Hbd/ck5Y4890NsBAAAAAGD7HLTsAgAAAAAAYCy6+xu5uIH7xlVVl2K6OybZd/4fzWvcnjr+UtwOAAAAAADbRPM2AAAAAAAs1lun/141yX+4FPNcbc3Xn9hg7J0vxe0AAAAAALBNNG8DAAAAAMBiPX/N1/+9qg4+wHm+vebr684bVFV3T3LSAd4GAAAAAADbSPM2AAAAAAAs1suTvHv69W2TvLiqjpw3uKoOq6pfrKr7zBx695qvf7Oqjhk495ZJ/vLSFgwAAAAAwPY4ZNkFAAAAAADAmHT3RVX180nekeTYJPdO8tNV9ddJ3pvk60kun+RaSU5OcqckRyT5/Zmp3jEdf3KSE5J8pKr+PMm/JblckjtO564kpye5347eMQAAAAAANqR5GwAAAAAAFqy7P1dVP5rkhUl+MskxSX5lnVMuTPLlmTl6uhr3mzJp9L5qksfOnPfdJA9LclE0bwMAAAAALJ3mbQAAAAAAWILu/lKSn6qq2yW5b5LbZLIS95FJzkvy+STvT/KWJK+cjp+d4+NVdYskv5HkHkmuk+SCJF9I8g9JntndH6qq03b8DgEAAAAAsKHq7mXXAAAAAAAAAAAAAACw5x207AIAAAAAAAAAAAAAAMZA8zYAAAAAAAAAAAAAwAJo3gYAAAAAAAAAAAAAWADN2wAAAAAAAAAAAAAAC6B5GwAAAAAAAAAAAABgATRvAwAAAAAAAAAAAAAsgOZtAAAAAAAAAAAAAIAF0LwNAAAAAAAAAAAAALAAmrcBAAAAAAAAAAAAABZA8zYAAAAAAAAAAAAAwAJo3gYAAAAAAAAAAAAAWADN2wAAAAAAAAAAAAAAC/B/AYzHU2QjxIGhAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 3600x1440 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot1 = count_added.unstack(\"version_merge\")\n",
    "plot2 = count_deleted.unstack(\"version_merge\")\n",
    "plot3 = count_balance.unstack(\"version_merge\")\n",
    "\n",
    "versions = changed_version[\"version_merge\"].unique()\n",
    "versions.sort()\n",
    "pattern_zip = zip(versions,itertools.cycle(('', '+', 'x', '\\\\', '*', 'o', 'O', '.','/','|')))\n",
    "pattern_match = {}\n",
    "for key, hatch in pattern_zip:\n",
    "    pattern_match[key]=hatch\n",
    "versions = [v.replace(\"Build.VERSION_CODES.\",\"\") for v in versions]\n",
    "num_versions = len(versions)\n",
    "colors = plt.cm.gray(np.linspace(0.2,1,num_versions))\n",
    "\n",
    "add_dict = {}\n",
    "for year,num_add in zip(range(2009,2020+1),count_added_year):\n",
    "    add_dict[year] = num_add\n",
    "del_dict = {}\n",
    "for year,num_del in zip(range(2009,2020+1),count_deleted_year):\n",
    "    del_dict[year] = num_del\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "plot1.plot.bar(ax=ax,stacked=True,edgecolor='black',linewidth=1,color=colors,legend=None)\n",
    "plot2.plot.bar(ax=ax,stacked=True,edgecolor='black',linewidth=1,color=colors,legend=None)\n",
    "\n",
    "# add hatch\n",
    "bars = [b for b in ax.containers if isinstance(b,mpl.container.BarContainer)]\n",
    "for bar in bars:\n",
    "    for patch in bar:\n",
    "        patch.set_hatch(pattern_match.get(bar.get_label()))\n",
    "\n",
    "ax.legend(versions,loc='upper center', title=\"Version Codes\", bbox_to_anchor=(0.5, 1.1825), ncol=8,frameon=False)\n",
    "ax.axhline(0,color=\"black\")\n",
    "\n",
    "#add text labels\n",
    "xval = -0.2\n",
    "shift = 1\n",
    "delta = 500\n",
    "for year in range(2009,2020+1):\n",
    "    plt.text(x=xval, y=add_dict[year]+delta/2,s=add_dict[year])\n",
    "    plt.text(x=xval, y=del_dict[year]-delta,s=del_dict[year])\n",
    "    xval=xval+shift\n",
    "\n",
    "# change xticks-labels\n",
    "xlabels = []\n",
    "for i in range(0,len(plt.xticks()[1])):\n",
    "    xlabels.append(str(datetime.datetime.strptime(plt.xticks()[1][i].get_text(),\"%Y-%m-%d %H:%M:%S\").year))\n",
    "ax.set_xticklabels(xlabels,rotation='horizontal')\n",
    "\n",
    "#remove frame\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['right'].set_visible(False)\n",
    "ax.spines['bottom'].set_visible(False)\n",
    "#ax.spines['left'].set_visible(False)\n",
    "\n",
    "plt.ylim(-5500,7500)\n",
    "plt.xlabel(\"Year\")\n",
    "plt.ylabel(\"Number of added and deleted lines with Compatibility Checks\")\n",
    "#ax = plot3.plot.bar(stacked=True,edgecolor='black',linewidth=1,color=colors)\n",
    "plt.savefig('../../data/F_out/android_version_compat_checks_changed_per_year.pdf')\n",
    "plt.show()\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "plot3.plot.bar(ax=ax,stacked=True,edgecolor='black',linewidth=1,color=colors)\n",
    "\n",
    "# add hatch\n",
    "bars = [b for b in ax.containers if isinstance(b,mpl.container.BarContainer)]\n",
    "for bar in bars:\n",
    "    for patch in bar:\n",
    "        patch.set_hatch(pattern_match.get(bar.get_label()))\n",
    "\n",
    "ax.legend(versions,loc='upper center', title=\"Version Codes\", bbox_to_anchor=(0.5, 1.1825), ncol=8,frameon=False)\n",
    "ax.axhline(0,color=\"black\")\n",
    "\n",
    "ax.legend(versions,loc='upper center', title=\"Version Codes\", bbox_to_anchor=(0.5, 1.1825), ncol=8)\n",
    "ax.axhline(0,color=\"black\")\n",
    "\n",
    "# change xticks-labels\n",
    "xlabels = []\n",
    "for i in range(0,len(plt.xticks()[1])):\n",
    "    xlabels.append(str(datetime.datetime.strptime(plt.xticks()[1][i].get_text(),\"%Y-%m-%d %H:%M:%S\").year))\n",
    "ax.set_xticklabels(xlabels,rotation='horizontal')\n",
    "\n",
    "#remove frame\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['right'].set_visible(False)\n",
    "ax.spines['bottom'].set_visible(False)\n",
    "#ax.spines['left'].set_visible(False)\n",
    "\n",
    "#ax = plot3.plot.bar(stacked=True,edgecolor='black',linewidth=1,color=colors)\n",
    "plt.xlabel(\"Year\")\n",
    "plt.ylabel(\"Number of added and deleted lines with Compatibility Checks\")\n",
    "plt.savefig('../../data/F_out/android_version_compat_checks_balanced_changed_per_year.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Simple Method to detect the code guarded by the Compatibility Check"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "def extractGuardedCode(entry):\n",
    "    # build regex to match code after compatibility check up to the first closing curely parenthesis (i.e., '}')\n",
    "    regexString = \".*(\"+re.escape(entry[\"line\"])+\"[^\\\\}]*\\\\}).*\"\n",
    "    regex = re.compile(regexString, re.MULTILINE|re.DOTALL)\n",
    "    \n",
    "    # get repository and file path to the containing compatibiltiy (depends on whether it was added or deleted)\n",
    "    repoMining = RepositoryMining(entry[\"repo_url\"],single=entry[\"commit_hash\"])\n",
    "    filePath = None\n",
    "    if(entry[\"change_action\"]==\"+++\"):\n",
    "        filePath = entry[\"new_path\"].replace(\"/\",\"\\\\\")\n",
    "    else:\n",
    "        filePath = entry[\"old_path\"].replace(\"/\",\"\\\\\")\n",
    "    # traverse single commit\n",
    "    for commit in repoMining.traverse_commits():\n",
    "        # filter for relevant modification (i.e., relates to the changed file with the given change action and \n",
    "        # the changed line )\n",
    "        changedFileModifications = [mod for mod in commit.modifications]\n",
    "        lines_changed = []\n",
    "        if(entry[\"change_action\"]==\"+++\"):\n",
    "            changedFileModifications = [mod for mod in changedFileModifications if mod.new_path!=None and filePath.endswith(mod.new_path)]\n",
    "            for mod in changedFileModifications:\n",
    "                lines_changed.extend(mod.diff_parsed[\"added\"])\n",
    "        else:\n",
    "            changedFileModifications = [mod for mod in changedFileModifications if mod.old_path!=None and filePath.endswith(mod.old_path)]\n",
    "            for mod in changedFileModifications:\n",
    "                lines_changed.extend(mod.diff_parsed[\"deleted\"])\n",
    "        lines_changed =  [line[1].strip() for line in lines_changed if line[1].strip()==entry[\"line\"]]\n",
    "        # only return the changed code if there exist a single match\n",
    "        if(len(lines_changed)==1):\n",
    "            source_code = \"\"\n",
    "            if(entry[\"change_action\"]==\"+++\"):\n",
    "                source_code = changedFileModifications[0].source_code\n",
    "            else:\n",
    "                source_code = changedFileModifications[0].source_code_before\n",
    "            match = regex.match(source_code)\n",
    "            return match.group(1)\n",
    "        elif(len(lines_changed)>1):\n",
    "            print(\"Multiple possible lines found\")\n",
    "            return \"MULTIPLE_MATCHES\"\n",
    "        else:\n",
    "            print(\"No code line found\")\n",
    "            return \"NO_MATCHES\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "####include to extract guarded code section - make take a while\n",
    "\n",
    "#androidCompass[\"code_section\"] = androidCompass.apply(lambda x: extractGuardedCode(x), axis=1)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> replication_package/scripts/04_AndroidCompassCreationValidationAndPrelimAnalysis/AndroidCompatAnalysis.py <==
#!/usr/bin/env python
# coding: utf-8

# # Android Compatibility Check Analysis

# ## Import and Configuration

# In[1]:


import datetime
import itertools
import matplotlib as mpl
from matplotlib import pyplot as plt
from matplotlib import rc
import numpy as np
import pandas as pd
from pydriller import RepositoryMining
import re


# In[2]:


mpl.rcParams['figure.figsize'] = [50.0, 20.0]
font = {'weight' : 'bold',
        'size'   : 30}
rc('font', **font)


# ## Data Loading

# In[3]:


detected_version_checks_validate = pd.read_csv("../../data/C_Validation_Compatibility_Check_Detection/compat_check_detection_validation_2020_12_11.csv",sep=',',encoding='utf-8')
detected_version_checks_validate_new = pd.read_csv("../../data/C_Validation_Compatibility_Check_Detection/compat_check_detection_validation_2021_01_06.csv",sep=',',encoding='utf-8')
assessor1_analysis = pd.read_csv("../../data/B_Manual_Commit_Analysis/commits_android_messages_assessor1_2020_10-11.csv",sep=';',encoding='unicode_escape')
assessor2_analysis = pd.read_csv("../../data/B_Manual_Commit_Analysis/commits_android_messages_assessor2_2020_10-11.csv",sep=';',encoding='unicode_escape')
assessor3_analysis = pd.read_csv("../../data/B_Manual_Commit_Analysis/commits_android_messages_assessor3_2020_10-11.csv",sep=';',encoding='unicode_escape')
detected_version_checks_full = pd.read_csv("../../data/D_AndroidCompass/AndroidCompass_prelim_2021_01_06.csv",sep=',',encoding='utf-8')


# ## Validation Compatibility Check Detection

# In[4]:


commitsWithMisuse = []
commitsWithCheck = []
commitsWithoutCheck = []
commitsWithMisuse.extend(assessor1_analysis[(assessor1_analysis["is_android_specific_misuse"]=="yes")]["commit"].tolist())
commitsWithCheck.extend(assessor1_analysis[(assessor1_analysis["is_android_specific_misuse"]=="yes") & (assessor1_analysis["is_android_version-compat_check"]=="yes")]["commit"].tolist())
commitsWithoutCheck.extend(assessor1_analysis[(assessor1_analysis["is_android_specific_misuse"]=="yes") & (assessor1_analysis["is_android_version-compat_check"]!="yes")]["commit"].tolist())
commitsWithMisuse.extend(assessor2_analysis[(assessor2_analysis["is_android_specific_misuse"]=="yes")]["commit"].tolist())
commitsWithCheck.extend(assessor2_analysis[(assessor2_analysis["is_android_specific_misuse"]=="yes") & (assessor2_analysis["is_android_version-compat_check"]=="yes")]["commit"].tolist())
commitsWithoutCheck.extend(assessor2_analysis[(assessor2_analysis["is_android_specific_misuse"]=="yes") & (assessor2_analysis["is_android_version-compat_check"]!="yes")]["commit"].tolist())
commitsWithMisuse.extend(assessor3_analysis[(assessor3_analysis["is_android_specific_misuse"]=="yes")]["commit"].tolist())
commitsWithCheck.extend(assessor3_analysis[(assessor3_analysis["is_android_specific_misuse"]=="yes") & (assessor3_analysis["is_android_version-compat_check"]=="yes")]["commit"].tolist())
commitsWithoutCheck.extend(assessor3_analysis[(assessor3_analysis["is_android_specific_misuse"]=="yes") & (assessor3_analysis["is_android_version-compat_check"]!="yes")]["commit"].tolist())

print("#commitsWithMisuse {}".format(len(commitsWithMisuse)))
print("#commitsWithCheck {}".format(len(commitsWithCheck)))
print("#commitsWithoutCheck {}".format(len(commitsWithoutCheck)))


# In[5]:


def compute_precision_and_recall(validate_df,commitsWithCheck,commitsWithoutCheck):
    count_tp = 0
    for commit in commitsWithCheck:
        if validate_df["commit_hash"].str.startswith(commit).any():
            #print("found commit {}".format(commit))
            count_tp += 1
        else:
            print("didn't find commit {}".format(commit))
    print("recall: {}".format(count_tp/len(commitsWithCheck)))
    count_fp = 0
    for commit in commitsWithoutCheck:
        if validate_df["commit_hash"].str.startswith(commit).any():
            count_fp += 1 
            print("falsely found commit {}".format(commit))
    print("precision: {}".format(count_tp/(count_tp+count_fp)))


# In[6]:


print("validation 2020-12-11")
compute_precision_and_recall(detected_version_checks_validate,commitsWithCheck,commitsWithoutCheck)

print()
print("validation 2021-01-06")
compute_precision_and_recall(detected_version_checks_validate_new,commitsWithCheck,commitsWithoutCheck)


# Commit 1bdb45a was falsely assessed by assessor 1.

# In[7]:


action_counts = detected_version_checks_validate_new.groupby(["repo_name","change_action"])["change_action"].size().reset_index(name='counts')
actions_list = []
for repo in detected_version_checks_validate_new["repo_name"].unique():
    num_add = 0
    add_df = action_counts[(action_counts["repo_name"]==repo) & (action_counts["change_action"]=="+++")].reset_index()
    if(not add_df.empty):
        num_add = add_df["counts"][0]
    num_del = 0
    del_df = action_counts[(action_counts["repo_name"]==repo) & (action_counts["change_action"]=="---")].reset_index()
    if(not del_df.empty):
        num_del = del_df["counts"][0]
    actions_list.append({
                        "repo": repo,
                        "num_added": num_add,
                        "num_deleted": num_del
                        })

prop_added = [(d["repo"],d["num_added"]/(d["num_added"]+d["num_deleted"])) for d in actions_list]
sorted(prop_added, key=lambda tup:tup[1])


# ## Extension of the AndroidCompass Dataset

# In[8]:


NONE_DETECTED="NONE_DETECTED"
regexStringA = "^((?!VERSION.SDK_INT).)*(([a-zA-Z0-9\.]*)VERSION.SDK_INT[ ]*(<|<=|==|>=|>)[ ]*([a-zA-Z0-9\._]+))((?!VERSION.SDK_INT).)*$"
regexStringB = "(^|^((?!VERSION.SDK_INT).)*[^a-zA-Z0-9\._])(([a-zA-Z0-9\._]+)[ ]*(<|<=|==|>=|>)[ ]*([a-zA-Z0-9\.]*)VERSION.SDK_INT)((?!VERSION.SDK_INT).)*$"
regexA = re.compile(regexStringA)
regexB = re.compile(regexStringB)

android_versions={
                  "BASE","BASE_1_1","CUPCAKE","DONUT","ECLAIR","ECLAIR_0_1","FROYO",
                  "GINGERBREAD","GINGERBREAD_MR1","HONEYCOMB","HONEYCOMB_MR1","HONEYCOMB_MR2",
                  "ICE_CREAM_SANDWICH","ICE_CREAM_SANDWICH_MR1","JELLY_BEAN","JELLY_BEAN_MR1",
                  "JELLY_BEAN_MR2","KITKAT","KITKAT_WATCH","LOLLIPOP","LOLLIPOP_MR1","M","N",
                  "N_MR1","O","O_MR1","P","Q","R","CUR_DEVELOPMENT" 
                 }

def normalize_package(ver):
    if(ver.endswith("VERSION_CODES.")):
        return NONE_DETECTED
    if(ver.startswith("android.os.Build.VERSION_CODES.")):
        return ver.replace("android.os.","")
    elif(ver.startswith("Build.VERSION_CODES.")):
        return ver
    elif(ver.startswith("VERSION_CODES.")):
        return "Build."+ver
    elif(ver in android_versions):
        return "Build.VERSION_CODES."+ver
    else:
        return NONE_DETECTED

def convert_version(num):
    #taken from https://developer.android.com/reference/android/os/Build.VERSION_CODES
    switcher = {
        1: "Build.VERSION_CODES.BASE",
        2: "Build.VERSION_CODES.BASE_1_1",
        3: "Build.VERSION_CODES.CUPCAKE",
        4: "Build.VERSION_CODES.DONUT",
        5: "Build.VERSION_CODES.ECLAIR",
        6: "Build.VERSION_CODES.ECLAIR_0_1",
        7: "Build.VERSION_CODES.ECLAIR_MR1",
        8: "Build.VERSION_CODES.FROYO",
        9: "Build.VERSION_CODES.GINGERBREAD",
        10: "Build.VERSION_CODES.GINGERBREAD_MR1",
        11: "Build.VERSION_CODES.HONEYCOMB",
        12: "Build.VERSION_CODES.HONEYCOMB_MR1",
        13: "Build.VERSION_CODES.HONEYCOMB_MR2",
        14: "Build.VERSION_CODES.ICE_CREAM_SANDWICH",
        15: "Build.VERSION_CODES.ICE_CREAM_SANDWICH_MR1",
        16: "Build.VERSION_CODES.JELLY_BEAN",
        17: "Build.VERSION_CODES.JELLY_BEAN_MR1",
        18: "Build.VERSION_CODES.JELLY_BEAN_MR2",
        19: "Build.VERSION_CODES.KITKAT",
        20: "Build.VERSION_CODES.KITKAT_WATCH",
        21: "Build.VERSION_CODES.LOLLIPOP",
        22: "Build.VERSION_CODES.LOLLIPOP_MR1",
        23: "Build.VERSION_CODES.M",
        24: "Build.VERSION_CODES.N",
        25: "Build.VERSION_CODES.N_MR1",
        26: "Build.VERSION_CODES.O",
        27: "Build.VERSION_CODES.O_MR1",
        28: "Build.VERSION_CODES.P",
        29: "Build.VERSION_CODES.Q",
        30: "Build.VERSION_CODES.R",
        1000: "Build.VERSION_CODES.CUR_DEVELOPMENT",
    }
    # create function to handle default case
    return switcher.get(num, NONE_DETECTED) 

def detect_version(line):
    matchA = regexA.match(line)
    matchB = regexB.match(line)
    if(matchA):
        version = matchA.group(5)
        if(version.isdigit()):
            return convert_version(int(version))
        return normalize_package(version)
    elif (matchB):
        version = matchB.group(4)
        if(version.isdigit()):
            return convert_version(int(version))
        return normalize_package(version)
    else:
        return NONE_DETECTED

def invert_comparison(cmp):
    switcher = {
        "<": ">",
        "<=": ">=",
        "==": "==",
        ">=": "<=",
        ">": "<",
    }
    # create function to handle default case
    return switcher.get(cmp, NONE_DETECTED)
    
def detect_comparison(line):
    if(detect_version(line)==NONE_DETECTED):
        return NONE_DETECTED
    matchA = regexA.match(line)
    matchB = regexB.match(line)
    if(matchA):
        return matchA.group(4)
    elif (matchB):
        return invert_comparison(matchB.group(5))
    else:
        return NONE_DETECTED
    
def convert_to_datetime_ignoring_tz(ts):
    stringReg="(\d\d\d\d-\d\d-\d\d \d\d:\d\d:\d\d)(\+|-).*" #%Y-%m-%d %H:%M:%S%z
    reg = re.compile(stringReg)
    match = reg.match(ts)
    return pd.to_datetime(match.group(1))


# In[9]:


androidCompass = detected_version_checks_full.copy()


# In[10]:


androidCompass["version"] = androidCompass["line"].apply(detect_version)
androidCompass["compare_type"] = androidCompass["line"].apply(detect_comparison)
androidCompass["timestamp_ign_tz"] = androidCompass["timestamp"].apply(convert_to_datetime_ignoring_tz)
androidCompass.to_csv("../../data/D_AndroidCompass/AndroidCompass_final.csv")


# ## Preliminary Analysis of Android Compatibility Checks

# In[11]:


print("number entires: {}".format(len(androidCompass["commit_hash"])))
print("number identified versions: {} ({}%)".format(len(androidCompass[androidCompass["version"]!=NONE_DETECTED]["version"]),len(androidCompass[androidCompass["version"]!=NONE_DETECTED]["version"])/len(androidCompass["commit_hash"])*100))
print("number commit hashes: {}".format(len(androidCompass["commit_hash"].unique())))
print("number repositories: {}".format(len(androidCompass["repo_name"].unique())))


# In[12]:


def merge_android_version(version):
    #taken from https://developer.android.com/reference/android/os/Build.VERSION_CODES
    switcher = {
        "Build.VERSION_CODES.BASE": "Build.VERSION_CODES.BASE",
        "Build.VERSION_CODES.BASE_1_1": "Build.VERSION_CODES.BASE",
        "Build.VERSION_CODES.CUPCAKE": "Build.VERSION_CODES.CUPCAKE",
        "Build.VERSION_CODES.DONUT": "Build.VERSION_CODES.DONUT",
        "Build.VERSION_CODES.ECLAIR": "Build.VERSION_CODES.ECLAIR",
        "Build.VERSION_CODES.ECLAIR_0_1": "Build.VERSION_CODES.ECLAIR",
        "Build.VERSION_CODES.ECLAIR_MR1": "Build.VERSION_CODES.ECLAIR",
        "Build.VERSION_CODES.FROYO": "Build.VERSION_CODES.FROYO",
        "Build.VERSION_CODES.GINGERBREAD": "Build.VERSION_CODES.GINGERBREAD",
        "Build.VERSION_CODES.GINGERBREAD_MR1":"Build.VERSION_CODES.GINGERBREAD",
        "Build.VERSION_CODES.HONEYCOMB": "Build.VERSION_CODES.HONEYCOMB",
        "Build.VERSION_CODES.HONEYCOMB_MR1": "Build.VERSION_CODES.HONEYCOMB",
        "Build.VERSION_CODES.HONEYCOMB_MR2": "Build.VERSION_CODES.HONEYCOMB",
        "Build.VERSION_CODES.ICE_CREAM_SANDWICH": "Build.VERSION_CODES.ICE_CREAM_SANDWICH",
        "Build.VERSION_CODES.ICE_CREAM_SANDWICH_MR1": "Build.VERSION_CODES.ICE_CREAM_SANDWICH",
        "Build.VERSION_CODES.JELLY_BEAN": "Build.VERSION_CODES.JELLY_BEAN",
        "Build.VERSION_CODES.JELLY_BEAN_MR1": "Build.VERSION_CODES.JELLY_BEAN",
        "Build.VERSION_CODES.JELLY_BEAN_MR2": "Build.VERSION_CODES.JELLY_BEAN",
        "Build.VERSION_CODES.KITKAT": "Build.VERSION_CODES.KITKAT",
        "Build.VERSION_CODES.KITKAT_WATCH": "Build.VERSION_CODES.KITKAT",
        "Build.VERSION_CODES.L": "Build.VERSION_CODES.LOLLIPOP",
        "Build.VERSION_CODES.LOLLIPOP": "Build.VERSION_CODES.LOLLIPOP",
        "Build.VERSION_CODES.LOLLIPOP_MR1": "Build.VERSION_CODES.LOLLIPOP",
        "Build.VERSION_CODES.M": "Build.VERSION_CODES.M",
        "Build.VERSION_CODES.N": "Build.VERSION_CODES.N",
        "Build.VERSION_CODES.N_MR1": "Build.VERSION_CODES.N",
        "Build.VERSION_CODES.O": "Build.VERSION_CODES.O",
        "Build.VERSION_CODES.O_MR1": "Build.VERSION_CODES.O",
        "Build.VERSION_CODES.P": "Build.VERSION_CODES.P",
        "Build.VERSION_CODES.Q": "Build.VERSION_CODES.Q",
        "Build.VERSION_CODES.R": "Build.VERSION_CODES.R",
        "Build.VERSION_CODES.CUR_DEVELOPMENT": "Build.VERSION_CODES.CUR_DEVELOPMENT",
    }
    # create function to handle default case
    return switcher.get(version, NONE_DETECTED) 


# In[13]:


changed_version = androidCompass[(androidCompass["version"]!=NONE_DETECTED) & (androidCompass["timestamp_ign_tz"]<datetime.datetime(2021,1,1,0,0,0))]
added_version = changed_version[changed_version["change_action"]=="+++"]
deleted_version = changed_version[changed_version["change_action"]=="---"]

#merge Android Versions
changed_version["version_merge"] = changed_version["version"].apply(merge_android_version)
added_version["version_merge"] = added_version["version"].apply(merge_android_version)
deleted_version["version_merge"] = deleted_version["version"].apply(merge_android_version)

count_added = added_version.groupby([pd.Grouper(key="timestamp_ign_tz",freq="Y"),"version_merge"])["timestamp_ign_tz"].count()
count_deleted = -1*deleted_version.groupby([pd.Grouper(key="timestamp_ign_tz",freq="Y"),"version_merge"])["timestamp_ign_tz"].count()

count_added_year = added_version.groupby([pd.Grouper(key="timestamp_ign_tz",freq="Y")])["timestamp_ign_tz"].count()
count_deleted_year = -1*deleted_version.groupby([pd.Grouper(key="timestamp_ign_tz",freq="Y")])["timestamp_ign_tz"].count()

count_balance = count_added+count_deleted


# In[14]:


plot1 = count_added.unstack("version_merge")
plot2 = count_deleted.unstack("version_merge")
plot3 = count_balance.unstack("version_merge")

versions = changed_version["version_merge"].unique()
versions.sort()
pattern_zip = zip(versions,itertools.cycle(('', '+', 'x', '\\', '*', 'o', 'O', '.','/','|')))
pattern_match = {}
for key, hatch in pattern_zip:
    pattern_match[key]=hatch
versions = [v.replace("Build.VERSION_CODES.","") for v in versions]
num_versions = len(versions)
colors = plt.cm.gray(np.linspace(0.2,1,num_versions))

add_dict = {}
for year,num_add in zip(range(2009,2020+1),count_added_year):
    add_dict[year] = num_add
del_dict = {}
for year,num_del in zip(range(2009,2020+1),count_deleted_year):
    del_dict[year] = num_del

fig, ax = plt.subplots()
plot1.plot.bar(ax=ax,stacked=True,edgecolor='black',linewidth=1,color=colors,legend=None)
plot2.plot.bar(ax=ax,stacked=True,edgecolor='black',linewidth=1,color=colors,legend=None)

# add hatch
bars = [b for b in ax.containers if isinstance(b,mpl.container.BarContainer)]
for bar in bars:
    for patch in bar:
        patch.set_hatch(pattern_match.get(bar.get_label()))

ax.legend(versions,loc='upper center', title="Version Codes", bbox_to_anchor=(0.5, 1.1825), ncol=8,frameon=False)
ax.axhline(0,color="black")

#add text labels
xval = -0.2
shift = 1
delta = 500
for year in range(2009,2020+1):
    plt.text(x=xval, y=add_dict[year]+delta/2,s=add_dict[year])
    plt.text(x=xval, y=del_dict[year]-delta,s=del_dict[year])
    xval=xval+shift

# change xticks-labels
xlabels = []
for i in range(0,len(plt.xticks()[1])):
    xlabels.append(str(datetime.datetime.strptime(plt.xticks()[1][i].get_text(),"%Y-%m-%d %H:%M:%S").year))
ax.set_xticklabels(xlabels,rotation='horizontal')

#remove frame
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.spines['bottom'].set_visible(False)
#ax.spines['left'].set_visible(False)

plt.ylim(-5500,7500)
plt.xlabel("Year")
plt.ylabel("Number of added and deleted lines with Compatibility Checks")
#ax = plot3.plot.bar(stacked=True,edgecolor='black',linewidth=1,color=colors)
plt.savefig('../../data/F_out/android_version_compat_checks_changed_per_year.pdf')
plt.show()

fig, ax = plt.subplots()
plot3.plot.bar(ax=ax,stacked=True,edgecolor='black',linewidth=1,color=colors)

# add hatch
bars = [b for b in ax.containers if isinstance(b,mpl.container.BarContainer)]
for bar in bars:
    for patch in bar:
        patch.set_hatch(pattern_match.get(bar.get_label()))

ax.legend(versions,loc='upper center', title="Version Codes", bbox_to_anchor=(0.5, 1.1825), ncol=8,frameon=False)
ax.axhline(0,color="black")

ax.legend(versions,loc='upper center', title="Version Codes", bbox_to_anchor=(0.5, 1.1825), ncol=8)
ax.axhline(0,color="black")

# change xticks-labels
xlabels = []
for i in range(0,len(plt.xticks()[1])):
    xlabels.append(str(datetime.datetime.strptime(plt.xticks()[1][i].get_text(),"%Y-%m-%d %H:%M:%S").year))
ax.set_xticklabels(xlabels,rotation='horizontal')

#remove frame
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.spines['bottom'].set_visible(False)
#ax.spines['left'].set_visible(False)

#ax = plot3.plot.bar(stacked=True,edgecolor='black',linewidth=1,color=colors)
plt.xlabel("Year")
plt.ylabel("Number of added and deleted lines with Compatibility Checks")
plt.savefig('../../data/F_out/android_version_compat_checks_balanced_changed_per_year.pdf')
plt.show()


# ## Simple Method to detect the code guarded by the Compatibility Check

# In[15]:


def extractGuardedCode(entry):
    # build regex to match code after compatibility check up to the first closing curely parenthesis (i.e., '}')
    regexString = ".*("+re.escape(entry["line"])+"[^\\}]*\\}).*"
    regex = re.compile(regexString, re.MULTILINE|re.DOTALL)
    
    # get repository and file path to the containing compatibiltiy (depends on whether it was added or deleted)
    repoMining = RepositoryMining(entry["repo_url"],single=entry["commit_hash"])
    filePath = None
    if(entry["change_action"]=="+++"):
        filePath = entry["new_path"].replace("/","\\")
    else:
        filePath = entry["old_path"].replace("/","\\")
    # traverse single commit
    for commit in repoMining.traverse_commits():
        # filter for relevant modification (i.e., relates to the changed file with the given change action and 
        # the changed line )
        changedFileModifications = [mod for mod in commit.modifications]
        lines_changed = []
        if(entry["change_action"]=="+++"):
            changedFileModifications = [mod for mod in changedFileModifications if mod.new_path!=None and filePath.endswith(mod.new_path)]
            for mod in changedFileModifications:
                lines_changed.extend(mod.diff_parsed["added"])
        else:
            changedFileModifications = [mod for mod in changedFileModifications if mod.old_path!=None and filePath.endswith(mod.old_path)]
            for mod in changedFileModifications:
                lines_changed.extend(mod.diff_parsed["deleted"])
        lines_changed =  [line[1].strip() for line in lines_changed if line[1].strip()==entry["line"]]
        # only return the changed code if there exist a single match
        if(len(lines_changed)==1):
            source_code = ""
            if(entry["change_action"]=="+++"):
                source_code = changedFileModifications[0].source_code
            else:
                source_code = changedFileModifications[0].source_code_before
            match = regex.match(source_code)
            return match.group(1)
        elif(len(lines_changed)>1):
            print("Multiple possible lines found")
            return "MULTIPLE_MATCHES"
        else:
            print("No code line found")
            return "NO_MATCHES"


# In[16]:


####include to extract guarded code section - make take a while

#androidCompass["code_section"] = androidCompass.apply(lambda x: extractGuardedCode(x), axis=1)



==> replication_package/scripts/04_AndroidCompassCreationValidationAndPrelimAnalysis/androidCompatDetection.py <==
#!/bin/python
import csv
import datetime
import os
from pydriller import RepositoryMining
from pydriller import GitRepository
import pytz
import re
import requests
import subprocess
import sys

# constants used in the program
ADD_ACTION = "+++" #abbreviation for addition
DEL_ACTION = "---" #abbreviation for deletion
RESULT_FILE = "./data/D_AndroidCompass/AndroidCompass_prelim.csv" #result csv-file name

#regular expression indicating the comparision to the SDK version
regexString = "^(([^\*/]*VERSION.SDK_INT[ ]+(<|<=|==|>=|>).*)|([^\*/]*(<|<=|==|>=|>)[ ]+[a-zA-Z0-9\.]*VERSION.SDK_INT.*))"
# old false regular expression
#regexString = "^[^\*,/]((.*VERSION.SDK_INT (<|<=|==|>=|>).*)|(.*(<|<=|==|>=|>) [a-zA-Z0-9\.]*VERSION.SDK_INT.*))"
regex = re.compile(regexString)

def main(argv):
    print("Start analyzing android version hacks in repositories")
    if(len(argv)<2):
        print("Expected call {} <link2repos>.csv".format(argv[0]))
        sys.exit()

    # TODO use csv writer framework to create csv file
    # create result csv-file with header
    with open(RESULT_FILE, 'w', newline='') as csvfile:
        header = ['repo_name','repo_url','commit_hash','timestamp','old_path','new_path','change_action','line']
        writer = csv.DictWriter(csvfile, fieldnames=header)
        writer.writeheader()
        
        #Reading input from csv file and clone repositories
        print("Reading input file")
        csvFilePath = argv[1]
        listOfRepos = csv.DictReader(open(csvFilePath),delimiter=',')

        # TODO add for loop over repos
        for repo in listOfRepos:
            try:
                r = requests.get(repo["link"])
                if r.status_code != 200:
                    print("ignored repository {} ({}) since accessing the URL results in status code {} (!=200)".format(repo["name"],repo["link"],r.status_code),flush=True)
                    exit

                # ignore cloning in case the directory already exist
                if(not os.path.isdir(repo["name"])):
                    cmd = "timeout 120 git clone {} {}".format(repo["link"],repo["name"])
                    subprocess.call(cmd, shell=True)
                else:
                    cmd = "cd {} & git checkout origin/HEAD".format(repo["name"])
                    subprocess.call(cmd, shell=True)

                print("analyzing project {} at repository {}".format(repo["name"],repo["link"]),flush=True)

                subprocess.call(cmd, shell=True)
                # analyze commits with java-file modifications
                print(repo["name"])
                for commit in RepositoryMining(repo["name"]
                                               , only_modifications_with_file_types=['.java']
                                               #, single=repo["hash"]
                                               , to=datetime.datetime(2021,1,6,23,59,59,tzinfo=pytz.timezone('Etc/GMT+12')) # 2021-01-06 (AoE)
                                               ).traverse_commits():
                    for mod in commit.modifications:
                        # analyze added and deleted lines regarding the regex
                        for addLine in mod.diff_parsed["added"]:
                            line = addLine[1].lstrip()
                            #print("+++'{}' (match:{})".format(line,regex.match(line)))
                            if(regex.match(line)):
                                writer.writerow({'repo_name':repo["name"],
                                                 'repo_url':repo["link"],
                                                 'commit_hash':commit.hash,
                                                 'timestamp':commit.author_date,
                                                 'old_path':mod.old_path,
                                                 'new_path':mod.new_path,
                                                 'change_action':ADD_ACTION,
                                                 'line':line
                                                 })
                        for delLine in mod.diff_parsed["deleted"]:
                            line = delLine[1].lstrip()
                            #print("---'{}' (match:{})".format(line,regex.match(line)))
                            if(regex.match(line)):
                                writer.writerow({'repo_name':repo["name"],
                                                 'repo_url':repo["link"],
                                                 'commit_hash':commit.hash,
                                                 'timestamp':commit.author_date,
                                                 'old_path':mod.old_path,
                                                 'new_path':mod.new_path,
                                                 'change_action':DEL_ACTION,
                                                 'line':line
                                                 })
                print("finshed project {}".format(repo["name"]),flush=True)
            except Exception as err:
                print("Did not analyze repository {} ({}) due to error: \n\t{}".format(repo["name"],repo["link"],err))
                print("Try to remove repository directory")

            # remove repository after analysis to save memoryview
            cmd = "rm -rf {}".format(repo["name"])
            subprocess.call(cmd, shell=True)
        
if __name__ == '__main__':
    main(sys.argv)

